Calabi--Yau complete intersections in exceptional Grassmannians

We classify completely reducible equivariant vector bundles on Grassmannians of exceptional Lie groups which give Calabi--Yau 3-folds as complete intersections. In particular, we find a new family of Calabi--Yau 3-folds in an $E_6$-Grassmannian.

==> anc/calculation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    138225,       3549]
NotebookOptionsPosition[    129485,       3396]
NotebookOutlinePosition[    129953,       3414]
CellTagsIndexPosition[    129910,       3411]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "LieART`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "rep.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "flag.m"}]}], "Input",
 CellChangeTimes->{{3.875572099401479*^9, 3.8755721163829017`*^9}, {
   3.875574519149548*^9, 3.8755745249108*^9}, 3.8757386375573626`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"8cf37013-0162-4eb5-8707-d018b4dfc72f"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.1.0\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8754863607673407`*^9, 3.875499534336935*^9, 3.875567996013733*^9, 
   3.875572117148771*^9, 3.87557214788176*^9, 3.8755743322072725`*^9, {
   3.8755745211966705`*^9, 3.875574525673093*^9}, 3.8755946068948646`*^9, 
   3.875596008971036*^9, 3.875652943086899*^9, 3.875653632970389*^9, 
   3.8757391228799334`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[1]:=",ExpressionUUID->"9fe63b91-5a29-4b57-a44c-\
1faea823b64f"],

Cell[BoxData[
 FormBox["\<\"last revised 31 March 2022\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8754863607673407`*^9, 3.875499534336935*^9, 3.875567996013733*^9, 
   3.875572117148771*^9, 3.87557214788176*^9, 3.8755743322072725`*^9, {
   3.8755745211966705`*^9, 3.875574525673093*^9}, 3.8755946068948646`*^9, 
   3.875596008971036*^9, 3.875652943086899*^9, 3.875653632970389*^9, 
   3.875739122885935*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[1]:=",ExpressionUUID->"25e2000c-7392-4a1f-be88-\
f205569d2d71"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "classification"}], " ", "for", " ", "the", " ", 
    "candidates", " ", "of", " ", 
    RowBox[{"Calabi", "--"}], "Yau", " ", "threefolds"}], " ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "are", " ", "no", " ", "candidates", " ", "in", " ", "F_", 
     "4"}], "-", 
    RowBox[{"flag", " ", "varieties"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"algebra", "=", "F4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flagList", "=", 
     RowBox[{"FlagVarietyList", "[", "algebra", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flagV", "=", 
       RowBox[{"flagList", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"CompleteIntersections", "[", 
       RowBox[{"flagV", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"ZeroVec", "@", 
           RowBox[{"Pic", "[", "flagV", "]"}]}]}], "}"}], ",", 
        RowBox[{"BundleType", "->", " ", "All"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "flagList", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.87548711159159*^9, 3.875487112718126*^9}, {
   3.8755058276284695`*^9, 3.8755058305332375`*^9}, {3.875507457376376*^9, 
   3.8755074615603676`*^9}, 3.8755088155998464`*^9, {3.8755959896799817`*^9, 
   3.8755960012329683`*^9}, {3.8755992628877835`*^9, 3.8755992906364326`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6fdec304-70ff-4854-a71d-b330457de775"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8754875920429497`*^9, 3.8755058498145466`*^9, 
  3.875507516515269*^9, 3.8755088163043613`*^9, 3.8755681517632074`*^9, 
  3.875594719090311*^9, 3.875594856718884*^9, 3.875596172288804*^9, 
  3.8757392866661944`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"6ae40025-59a0-4952-965e-e98f691344e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "are", " ", "eight", " ", "candidates", " ", "in", " ", 
     "G_", "2"}], "-", 
    RowBox[{"flag", " ", "varieties"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"algebra", "=", "G2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flagList", "=", 
     RowBox[{"FlagVarietyList", "[", "algebra", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"cicyG2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"flagV", "=", 
        RowBox[{"flagList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"CompleteIntersections", "[", 
        RowBox[{"flagV", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"ZeroVec", "@", 
            RowBox[{"Pic", "[", "flagV", "]"}]}]}], "}"}], ",", 
         RowBox[{"BundleType", "->", " ", "All"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", "flagList", "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8754871342902255`*^9, 3.8754872116518836`*^9}, {
   3.8754876419563756`*^9, 3.875487664442463*^9}, {3.875505771963827*^9, 
   3.875505796561122*^9}, 3.875508818983878*^9, {3.875599301273294*^9, 
   3.875599317465538*^9}, 3.8755999098273516`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"3d3b38bb-f6d0-47f7-93a8-cfee6f031e5b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["1", "\[FivePointedStar]"], "0"},
          {
           SubscriptBox["4", "\[FivePointedStar]"], "0"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["2", "\[FivePointedStar]"], "0"},
          {
           SubscriptBox["3", "\[FivePointedStar]"], "0"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["1", "\[FivePointedStar]"], "1"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FormBox[
       TagBox[GridBox[{
          {"0", 
           SubscriptBox["1", "\[FivePointedStar]"]},
          {"0", 
           SubscriptBox["2", "\[FivePointedStar]"]}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {"1", 
           SubscriptBox["1", "\[FivePointedStar]"]}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], 
           SubscriptBox["1", "\[FivePointedStar]"]},
          {
           SubscriptBox["0", "\[FivePointedStar]"], 
           SubscriptBox["1", "\[FivePointedStar]"]},
          {
           SubscriptBox["2", "\[FivePointedStar]"], 
           SubscriptBox["0", "\[FivePointedStar]"]}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, False, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], 
           SubscriptBox["1", "\[FivePointedStar]"]},
          {
           SubscriptBox["1", "\[FivePointedStar]"], 
           SubscriptBox["0", "\[FivePointedStar]"]},
          {
           SubscriptBox["1", "\[FivePointedStar]"], 
           SubscriptBox["1", "\[FivePointedStar]"]}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], 
           SubscriptBox["2", "\[FivePointedStar]"]},
          {
           SubscriptBox["1", "\[FivePointedStar]"], 
           SubscriptBox["0", "\[FivePointedStar]"]},
          {
           SubscriptBox["1", "\[FivePointedStar]"], 
           SubscriptBox["0", "\[FivePointedStar]"]}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            1 -> RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, False, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm]}], "}"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8754876439776726`*^9, 3.8754876649190025`*^9}, 
   3.875499542472988*^9, 3.8755058398066616`*^9, 3.875507521952725*^9, 
   3.875508819505308*^9, 3.8755118081717377`*^9, 3.8755687689053926`*^9, 
   3.8755722189756927`*^9, {3.8755938145437665`*^9, 3.8755938383713913`*^9}, 
   3.875594778310322*^9, 3.8755961820852633`*^9, 3.875599317889535*^9, 
   3.8756536357247496`*^9, 3.8757393518015647`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"765e6f4f-8c7c-44f8-999d-0943161eb310"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "There", " ", "should", " ", "be", " ", "at", " ", "least", " ", "one", 
      " ", "direct", " ", "summand", " ", "such", " ", "that", 
      "\[IndentingNewLine]", "  ", 
      FractionBox[
       RowBox[{"Total", "@", 
        RowBox[{"FirstChern", "[", "flagV", "]"}]}], 
       RowBox[{
        RowBox[{"Dim", "[", "flagV", "]"}], "-", "3"}]]}], "-", 
     FractionBox[
      RowBox[{"Total", "@", 
       RowBox[{"Dex", "[", "bundle", "]"}]}], 
      RowBox[{"Rank", "[", "bundle", "]"}]]}], ">=", " ", 
    RowBox[{
    "0.", "\[IndentingNewLine]", " ", "It", " ", "suffices", " ", "to", " ", 
     "check", " ", "this", " ", "only", " ", "for", " ", "fundermantal", " ", 
     "weights", " ", "since", " ", "\[IndentingNewLine]", "   ", 
     FractionBox[
      RowBox[{"Dex", "[", "bundle", "]"}], 
      RowBox[{"Rank", "[", "bundle", "]"}]]}], "==", 
    RowBox[{
     FractionBox[
      RowBox[{"Dex", "[", "bundle1", "]"}], 
      RowBox[{"Rank", "[", "bundle1", "]"}]], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Dex", "[", "bundle2", "]"}], 
       RowBox[{"Rank", "[", "bundle2", "]"}]], "\[IndentingNewLine]", "holds",
       " ", "if", " ", 
      RowBox[{"HighestWeight", "[", "bundle", "]"}]}]}], "==", " ", 
    RowBox[{
     RowBox[{"HighestWeight", "[", "bundle1", "]"}], "+", 
     RowBox[{
      RowBox[{"HighestWeight", "[", "bundle2", "]"}], "."}]}]}], "  ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"algebra", "=", "E6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flagList", "=", 
     RowBox[{"FlagVarietyList", "[", "algebra", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"Rank", "[", "algebra", "]"}]}], ";", 
    RowBox[{"candFlagList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flagV", "=", 
       RowBox[{"flagList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fundWeights", "=", 
       RowBox[{"IdentityMatrix", "[", "r", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bundleList", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"bundle", "=", 
          RowBox[{
           RowBox[{"IrrBundle", "[", "flagV", "]"}], "@@", 
           RowBox[{"fundWeights", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Total", "@", 
               RowBox[{"FirstChern", "[", "flagV", "]"}]}], 
              RowBox[{
               RowBox[{"Dim", "[", "flagV", "]"}], "-", "3"}]], "-", 
             FractionBox[
              RowBox[{"Total", "@", 
               RowBox[{"Dex", "[", "bundle", "]"}]}], 
              RowBox[{"Rank", "[", "bundle", "]"}]]}], ">=", " ", "0"}], ",", 
           RowBox[{"bundleList", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"bundleList", ",", "bundle"}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "r"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"bundleList", "!=", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"candFlagList", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"candFlagList", ",", "flagV"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", 
       RowBox[{"Length", "[", "flagList", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "candFlagList"}]}]], "Input",
 CellChangeTimes->{{3.8755984281986723`*^9, 3.8755984289107647`*^9}, {
   3.875599443466448*^9, 3.8755994576730776`*^9}, {3.875599594487404*^9, 
   3.8755998936154356`*^9}, {3.8756001508908863`*^9, 3.875600152183741*^9}, {
   3.87560018578408*^9, 3.875600194989545*^9}, {3.8756002998737154`*^9, 
   3.8756003001922817`*^9}, {3.875601549854473*^9, 3.875601614322321*^9}, {
   3.875601748296151*^9, 3.875601852086503*^9}, {3.875601897457243*^9, 
   3.8756019014847293`*^9}, 3.875601971536905*^9, {3.875603195108263*^9, 
   3.8756031955187964`*^9}, {3.875605526630721*^9, 3.8756055439194465`*^9}, {
   3.8756136618237705`*^9, 3.8756137300367885`*^9}, {3.8756137938870907`*^9, 
   3.875613803575515*^9}, {3.8756138923605485`*^9, 3.8756139286705027`*^9}, {
   3.875614050878106*^9, 3.875614064152477*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5cac4c61-3479-4a06-bbb5-7c27d07ff28f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {
          
          SubscriptBox["12", 
           "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", \
"\<\".\"\>", "\<\".\"\>"}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 16\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {"\<\".\"\>", 
          
          SubscriptBox["9", 
           "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", \
"\<\".\"\>"}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 25\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {"\<\".\"\>", "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", 
          SubscriptBox["11", "\[FivePointedStar]"]}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 21\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {
          SubscriptBox["2", "\[FivePointedStar]"], 
          
          SubscriptBox["8", 
           "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", \
"\<\".\"\>"}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 26\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {
          
          SubscriptBox["6", 
           "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", \
"\<\".\"\>", 
          SubscriptBox["8", "\[FivePointedStar]"]}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 26\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {
          SubscriptBox["3", "\[FivePointedStar]"], "\<\".\"\>", 
          SubscriptBox["5", "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", 
          SubscriptBox["2", "\[FivePointedStar]"]}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 32\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {
          SubscriptBox["2", "\[FivePointedStar]"], 
          SubscriptBox["2", "\[FivePointedStar]"], 
          SubscriptBox["4", "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", 
          SubscriptBox["2", "\[FivePointedStar]"]}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 33\"\>"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8755998946629105`*^9, 3.875600055365851*^9, 3.8756001536996393`*^9, 
   3.8756002035140905`*^9, {3.8756015797572885`*^9, 3.875601615553011*^9}, {
   3.875601735647214*^9, 3.875601754572023*^9}, 3.8756018535822163`*^9, 
   3.8756019030634665`*^9, {3.8756019734151297`*^9, 3.8756019916106167`*^9}, 
   3.875603203462211*^9, 3.875612863020754*^9, 3.8756136644741564`*^9, 
   3.875613809367095*^9, 3.8756139462437515`*^9, 3.8756141041966996`*^9, 
   3.87561434034737*^9, 3.8756529469230976`*^9, 3.8756544522275624`*^9, 
   3.875739356891353*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"01bbbc1a-f2b7-4cbc-9143-cfe4585ed183"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "are", " ", "five", " ", "candidates", " ", "in", " ", "E_",
      "6"}], "-", 
    RowBox[{"flag", " ", "varieties"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"cicyE6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flagV", "=", 
       RowBox[{"candFlagList", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"CompleteIntersections", "[", 
       RowBox[{"flagV", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"ZeroVec", "@", 
           RowBox[{"Pic", "[", "flagV", "]"}]}]}], "}"}], ",", 
        RowBox[{"BundleType", "->", " ", "All"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "candFlagList", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8755999191880198`*^9, 3.875599932108075*^9}, 
   3.8755999693226795`*^9, 3.875600061811265*^9, {3.8756143045088997`*^9, 
   3.875614322567197*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5c2393bd-14c4-4311-9c6c-d6f93ba90f58"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
          {
           SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["5", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, False, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
          {
           SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["2", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["4", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, True, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
          {
           SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["3", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["3", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, True, False, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm], ",", 
      FormBox[
       TagBox[GridBox[{
          {
           SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
          {
           SubscriptBox["2", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["2", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
          {
           SubscriptBox["3", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
         },
         AutoDelete->False,
         FrameStyle->RGBColor[0, 0, 
           Rational[2, 3]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {
            6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
           "Rows" -> {{None}}},
         GridBoxDividers->{"Rows" -> {True, True, False, True, True}},
         GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
        "Grid"],
       TraditionalForm]}], "}"}], ",", 
    RowBox[{"{", 
     FormBox[
      TagBox[GridBox[{
         {"0", 
          SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
         {"0", 
          SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
         {"0", 
          SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
         {"0", 
          SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
         {"1", 
          SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "0"}
        },
        AutoDelete->False,
        FrameStyle->RGBColor[0, 0, 
          Rational[2, 3]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{"Rows" -> {True, False, False, False, True, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
       "Grid"],
      TraditionalForm], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.875599935580142*^9, 3.875600064243248*^9, 3.875600200076019*^9, 
   3.8756005046103306`*^9, 3.8756017315751147`*^9, 3.875602937068071*^9, {
   3.8756143371210055`*^9, 3.8756143449170437`*^9}, 3.875653627367625*^9, 
   3.875655428084592*^9, 3.8757404016985254`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e44dba96-63a0-445a-a2e0-38cb07d49923"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "are", " ", "no", " ", "candidates", " ", "in", " ", "E_", 
     "7"}], "-", 
    RowBox[{"flag", " ", "varieties"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"algebra", "=", "E7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flagList", "=", 
     RowBox[{"FlagVarietyList", "[", "algebra", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"Rank", "[", "algebra", "]"}]}], ";", 
    RowBox[{"candFlagList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flagV", "=", 
       RowBox[{"flagList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fundWeights", "=", 
       RowBox[{"IdentityMatrix", "[", "r", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bundleList", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"bundle", "=", 
          RowBox[{
           RowBox[{"IrrBundle", "[", "flagV", "]"}], "@@", 
           RowBox[{"fundWeights", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Total", "@", 
               RowBox[{"FirstChern", "[", "flagV", "]"}]}], 
              RowBox[{
               RowBox[{"Dim", "[", "flagV", "]"}], "-", "3"}]], "-", 
             FractionBox[
              RowBox[{"Total", "@", 
               RowBox[{"Dex", "[", "bundle", "]"}]}], 
              RowBox[{"Rank", "[", "bundle", "]"}]]}], ">=", " ", "0"}], ",", 
           RowBox[{"bundleList", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"bundleList", ",", "bundle"}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "r"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"bundleList", "!=", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"candFlagList", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"candFlagList", ",", "flagV"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", 
       RowBox[{"Length", "[", "flagList", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "candFlagList"}]}]], "Input",
 CellChangeTimes->{{3.875599948301936*^9, 3.8755999484105244`*^9}, 
   3.8756016508204603`*^9, {3.8756034963592157`*^9, 3.8756035016260743`*^9}, 
   3.875614080564257*^9},
 CellLabel->
  "In[907]:=",ExpressionUUID->"f0a4afbb-28d5-42f7-ba9c-9ffe2047d405"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {
          
          SubscriptBox["17", 
           "\[FivePointedStar]"], "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", \
"\<\".\"\>", "\<\".\"\>", "\<\".\"\>"}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           7 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 33\"\>"],
     TraditionalForm], ",", 
    FormBox[
     SuperscriptBox[
      TagBox[GridBox[{
         {"\<\".\"\>", "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", "\<\".\"\>", 
          SubscriptBox["18", "\[FivePointedStar]"], "\<\".\"\>"}
        },
        AutoDelete->False,
        GridBoxBackground->{
         "ColumnsIndexed" -> {
           7 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
          "Rows" -> {{None}}},
        GridBoxDividers->{
         "Columns" -> {True, False, False, False, False, False, False, True}},
        GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], "\<\" 27\"\>"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.87559995451587*^9, 3.8756000745406494`*^9, 
  3.875601922344248*^9, 3.8756029523873653`*^9, 3.8756035329132347`*^9, 
  3.875614113294278*^9},
 CellLabel->
  "Out[911]=",ExpressionUUID->"bd2ca8d7-ac9c-4635-b602-b2dad579ec2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"flagV", "=", 
     RowBox[{"candFlagList", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CompleteIntersections", "[", 
     RowBox[{"flagV", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"ZeroVec", "@", 
         RowBox[{"Pic", "[", "flagV", "]"}]}]}], "}"}], ",", 
      RowBox[{"BundleType", "->", " ", "All"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", 
     RowBox[{"Length", "[", "candFlagList", "]"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[790]:=",ExpressionUUID->"29af410f-c26c-4b79-8fec-1cd9d8a98099"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8755999977318444`*^9, 3.875600075528014*^9, 
  3.875602954726812*^9},
 CellLabel->
  "Out[790]=",ExpressionUUID->"d02d8d7b-c352-457f-a6b6-ee4af79137ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "are", " ", "no", " ", "candidates", " ", "in", " ", "E_", 
     "8"}], "-", 
    RowBox[{"flag", " ", "varieties"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"algebra", "=", "E8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flagList", "=", 
     RowBox[{"FlagVarietyList", "[", "algebra", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"Rank", "[", "algebra", "]"}]}], ";", 
    RowBox[{"candFlagList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flagV", "=", 
       RowBox[{"flagList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fundWeights", "=", 
       RowBox[{"IdentityMatrix", "[", "r", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bundleList", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"bundle", "=", 
          RowBox[{
           RowBox[{"IrrBundle", "[", "flagV", "]"}], "@@", 
           RowBox[{"fundWeights", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Total", "@", 
               RowBox[{"FirstChern", "[", "flagV", "]"}]}], 
              RowBox[{
               RowBox[{"Dim", "[", "flagV", "]"}], "-", "3"}]], "-", 
             FractionBox[
              RowBox[{"Total", "@", 
               RowBox[{"Dex", "[", "bundle", "]"}]}], 
              RowBox[{"Rank", "[", "bundle", "]"}]]}], ">=", " ", "0"}], ",", 
           RowBox[{"bundleList", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"bundleList", ",", "bundle"}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "r"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"bundleList", "!=", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"candFlagList", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"candFlagList", ",", "flagV"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", 
       RowBox[{"Length", "[", "flagList", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "candFlagList"}]}]], "Input",
 CellChangeTimes->{
  3.875599977556178*^9, 3.8756019370643077`*^9, {3.8756035114730415`*^9, 
   3.8756035165653477`*^9}, 3.8756140874316387`*^9},
 CellLabel->
  "In[912]:=",ExpressionUUID->"bcf2ddc8-3c00-4d44-be7f-24f90afd7b72"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.875600022723319*^9, 3.8756019562385664`*^9, 
  3.875602979561163*^9, 3.875603559112772*^9, 3.8756141341926975`*^9},
 CellLabel->
  "Out[916]=",ExpressionUUID->"ef422c99-43e1-4b86-bfab-0ec825564378"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "candidates"}], " ", "of", " ", "cicy3", " ", "in", 
    " ", "E6", " ", "Grassmannians"}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"cicyE6", "=", 
   RowBox[{"Flatten", "@", "cicyE6"}]}]}]], "Input",
 CellChangeTimes->{{3.87550907426698*^9, 3.8755090754091363`*^9}, {
  3.875509119143039*^9, 3.8755091504969053`*^9}, {3.8755118156181746`*^9, 
  3.875511831429923*^9}, {3.8755688811735888`*^9, 3.8755688845459943`*^9}, {
  3.875595207004861*^9, 3.8755952075393496`*^9}, {3.8755987793269367`*^9, 
  3.8755987797376213`*^9}, {3.8755988309767895`*^9, 3.875598837311564*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"022adcc2-8d38-4e4b-a2f8-4520e3b628d1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
        {
         SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["5", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, False, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
        {
         SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["2", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["4", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, True, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
        {
         SubscriptBox["1", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["3", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["3", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, True, False, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "1", "0"},
        {
         SubscriptBox["2", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["2", "\[FivePointedStar]"], "0", "0", "0", "0", "0"},
        {
         SubscriptBox["3", "\[FivePointedStar]"], "0", "0", "0", "0", "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, False, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
        {"0", 
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
        {"0", 
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
        {"0", 
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
        {"1", 
         SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, False, False, False, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.875509128120884*^9, 3.875509151332419*^9}, {
   3.875511816229991*^9, 3.8755118317368855`*^9}, {3.8755688707790823`*^9, 
   3.8755688850424185`*^9}, 3.8755722244801702`*^9, 3.875574556444766*^9, 
   3.8755952079624968`*^9, 3.8755962073907156`*^9, 3.875598780507271*^9, 
   3.8756033117669573`*^9, 3.8756035635547843`*^9, 3.875609464504747*^9, 
   3.8756143486631927`*^9, 3.8756554411211553`*^9, 3.8757404275516224`*^9, 
   3.8757426420676966`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"13430096-adf3-4fe5-96d6-6f5fbe61cf81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Four", " ", "cases", " ", "in", " ", "E_", "6"}], "-", 
    RowBox[{"Grassmannians", " ", "are", " ", "the", " ", "empty", " ", 
     RowBox[{"sets", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CalabiYauQ", "/@", "cicyE6"}]}]], "Input",
 CellChangeTimes->{{3.875594324940817*^9, 3.8755943534609833`*^9}, {
  3.8755952107097793`*^9, 3.8755952111481237`*^9}, {3.8755987909433002`*^9, 
  3.875598791360123*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"c2f341f9-794d-4ad0-8864-04e8770a2abc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"False", ",", "False", ",", "False", ",", "False", ",", "True"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.875594337393318*^9, 3.8755944041279826`*^9, 
  3.875596005131545*^9, 3.8756055504863577`*^9},
 CellLabel->
  "Out[817]=",ExpressionUUID->"e48c330b-97e1-4d5f-949a-cb61a7365942"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"detailed", " ", "calculation", " ", "for", " ", 
     RowBox[{"H", "^", "0"}], 
     RowBox[{"(", "O", ")"}]}], "=", 
    RowBox[{"0", " ", 
     RowBox[{"(", 
      RowBox[{"an", " ", "example"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ci", "=", 
     RowBox[{"cicyE6", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bundleEdual", "=", 
     RowBox[{"Dual", "[", 
      RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"complex", "=", 
     RowBox[{"KoszulComplex", "[", 
      RowBox[{"bundleEdual", ",", 
       RowBox[{"AmbientBundle", "[", 
        RowBox[{"StructureO", "[", "ci", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"coh", "=", 
    RowBox[{"CohomologyTable", "[", "complex", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"LimitCohomology", "[", 
    RowBox[{"complex", ",", " ", 
     RowBox[{"Support", "->", " ", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8755692424857893`*^9, 3.875569264257903*^9}, {
   3.875569297728491*^9, 3.8755693972928576`*^9}, {3.8755694380201197`*^9, 
   3.875569508087326*^9}, {3.8755695384387827`*^9, 3.8755695390353746`*^9}, {
   3.875594412777586*^9, 3.8755944148165092`*^9}, {3.8755952165762672`*^9, 
   3.875595217015441*^9}, {3.875596222215012*^9, 3.875596223224053*^9}, 
   3.87561437251093*^9, {3.8756144198737893`*^9, 3.875614420500563*^9}, {
   3.8756225943071747`*^9, 3.875622598866278*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"d983cca3-f0c6-421b-8403-84c0aad756fd"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"\"\>", 
      SuperscriptBox["\<\"K\"\>", "\<\"13\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"12\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"11\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"10\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"9\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"8\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"7\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"6\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"5\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"4\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"3\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"2\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"1\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"0\"\>"]},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"16\"\>"], 
      "1", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"15\"\>"], "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"14\"\>"], "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", 
      "1", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"13\"\>"], "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"12\"\>"], "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"11\"\>"], "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"10\"\>"], "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"9\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"8\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"7\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"6\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"5\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"4\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "1", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "1"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {
        GrayLevel[0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.875569250163026*^9, 3.8755692649900317`*^9}, {
   3.875569303782217*^9, 3.875569363008746*^9}, 3.875569401931774*^9, {
   3.8755694425933948`*^9, 3.875569523933707*^9}, 3.875572239730407*^9, 
   3.875574572627677*^9, 3.8755962428021584`*^9, 3.8756144251536207`*^9, 
   3.875655459371481*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"1e1373ea-a344-4fc4-ac14-a6434a1c7188"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.875569250163026*^9, 3.8755692649900317`*^9}, {
   3.875569303782217*^9, 3.875569363008746*^9}, 3.875569401931774*^9, {
   3.8755694425933948`*^9, 3.875569523933707*^9}, 3.875572239730407*^9, 
   3.875574572627677*^9, 3.8755962428021584`*^9, 3.8756144251536207`*^9, 
   3.8756554635050163`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"cab1239a-e032-4348-9547-efeb64ef8208"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"the", " ", "remaining", " ", "candidate"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8756143748594713`*^9, 
  3.8756144296648684`*^9}},ExpressionUUID->"c9a6283e-8cf5-40d0-b8ad-\
b6e1d2167c4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ci", "=", 
  RowBox[{"cicyE6", "[", 
   RowBox[{"[", "5", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.875620507328418*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"66d4be82-d9e4-44bd-9976-2004a83ee2e0"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"0", 
      SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
     {"0", 
      SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
     {"0", 
      SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
     {"0", 
      SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "1", "0"},
     {"1", 
      SubscriptBox["0", "\[FivePointedStar]"], "0", "0", "0", "0"}
    },
    AutoDelete->False,
    FrameStyle->RGBColor[0, 0, 
      Rational[2, 3]],
    GridBoxBackground->{
     "ColumnsIndexed" -> {
       6 -> RGBColor[1, 0.7777777777777778, 0.7777777777777778]}, 
      "Rows" -> {{None}}},
    GridBoxDividers->{"Rows" -> {True, False, False, False, True, True}},
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8756143877361484`*^9, 3.875614403975791*^9}, 
   3.875620507877393*^9, 3.8756554734943666`*^9, 3.875740435762325*^9, 
   3.875742647604288*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"e509057f-0702-44ed-9889-83cc9f38399e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "reverifying", " ", "that", " ", "the", " ", "remaining", " ", "one", " ", 
    "is", " ", "a", " ", 
    RowBox[{"Calabi", "--"}], "Yau", " ", "threefold", " ", "in", " ", 
    "strict", " ", "sense"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bundleEdual", "=", 
     RowBox[{"Dual", "[", 
      RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"complex", "=", 
     RowBox[{"KoszulComplex", "[", 
      RowBox[{"bundleEdual", ",", 
       RowBox[{"AmbientBundle", "[", 
        RowBox[{"StructureO", "[", "ci", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"LimitCohomology", "[", 
    RowBox[{"complex", ",", " ", 
     RowBox[{"Support", "->", "  ", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8755096005086884`*^9, 3.8755096036064663`*^9}, {
   3.8755695454942074`*^9, 3.8755695456802416`*^9}, 3.875572321169304*^9, {
   3.8755748229205256`*^9, 3.8755748265652323`*^9}, {3.8755750525788507`*^9, 
   3.8755750603209424`*^9}, {3.8755958394635973`*^9, 
   3.8755959030369935`*^9}, {3.8755962623655972`*^9, 
   3.8755962628567734`*^9}, {3.8756205032378397`*^9, 3.8756205045354247`*^9}, 
   3.875622606571104*^9, {3.875647605764752*^9, 3.8756476078715477`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fd5e52fe-e784-428b-ac3e-7bce52c0a1ed"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "1"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "1"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875575042335139*^9, 3.8755769371984606`*^9, 
  3.8755962559242773`*^9, 3.875596299270426*^9, 3.8756035257532005`*^9, 
  3.8756058236448545`*^9, 3.875620526569165*^9, 3.875663151250452*^9, 
  3.875742535662938*^9, 3.8757426508109617`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"fd7646d6-d320-46f5-b365-f462f6c728c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Hodge", " ", "numbers", " ", "for", " ", "a", " ", 
     RowBox[{"Calabi", "--"}], "Yau", " ", "threefold", " ", "in", " ", "E_", 
     "6"}], "-", 
    RowBox[{"Grassmannian", " ", 
     RowBox[{"(", 
      RowBox[{"it", " ", "takes", " ", "time"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"complex2", "=", 
     RowBox[{"ConormalComplex", "[", 
      RowBox[{"ci", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"LimitCohomology", "[", 
    RowBox[{"complex2", ",", 
     RowBox[{"Support", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.875575228346167*^9, 3.8755752420668125`*^9}, {
  3.875575300570718*^9, 3.8755753193381453`*^9}, {3.875595912920454*^9, 
  3.8755959135137463`*^9}, {3.8756519325220823`*^9, 
  3.8756519711314344`*^9}},ExpressionUUID->"70173964-116c-427f-9afd-\
e49741ac0214"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "31"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8755938055072937`*^9, 3.875642025040783*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d989a144-2c51-46ac-bdba-5c814a002fd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "candidates"}], " ", "of", " ", "cicy3", " ", "in", 
     " ", "G_", "2"}], "-", 
    RowBox[{"flag", " ", "varieties"}]}], " ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"cicyG2", "=", 
   RowBox[{"Flatten", "[", "cicyG2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8755952823312836`*^9, 3.8755952835285597`*^9}, {
  3.8755957599058642`*^9, 3.875595762090119*^9}, {3.875595919451147*^9, 
  3.8755959196411943`*^9}, {3.8755988103549356`*^9, 3.8755988218401985`*^9}, {
  3.8755988669776554`*^9, 3.875598869632227*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5ee33004-5998-4cba-8f9b-f179a874317d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["1", "\[FivePointedStar]"], "0"},
        {
         SubscriptBox["4", "\[FivePointedStar]"], "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["2", "\[FivePointedStar]"], "0"},
        {
         SubscriptBox["3", "\[FivePointedStar]"], "0"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["1", "\[FivePointedStar]"], "1"}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"0", 
         SubscriptBox["1", "\[FivePointedStar]"]},
        {"0", 
         SubscriptBox["2", "\[FivePointedStar]"]}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {"1", 
         SubscriptBox["1", "\[FivePointedStar]"]}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], 
         SubscriptBox["1", "\[FivePointedStar]"]},
        {
         SubscriptBox["0", "\[FivePointedStar]"], 
         SubscriptBox["1", "\[FivePointedStar]"]},
        {
         SubscriptBox["2", "\[FivePointedStar]"], 
         SubscriptBox["0", "\[FivePointedStar]"]}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, False, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], 
         SubscriptBox["1", "\[FivePointedStar]"]},
        {
         SubscriptBox["1", "\[FivePointedStar]"], 
         SubscriptBox["0", "\[FivePointedStar]"]},
        {
         SubscriptBox["1", "\[FivePointedStar]"], 
         SubscriptBox["1", "\[FivePointedStar]"]}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, True, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SubscriptBox["0", "\[FivePointedStar]"], 
         SubscriptBox["2", "\[FivePointedStar]"]},
        {
         SubscriptBox["1", "\[FivePointedStar]"], 
         SubscriptBox["0", "\[FivePointedStar]"]},
        {
         SubscriptBox["1", "\[FivePointedStar]"], 
         SubscriptBox["0", "\[FivePointedStar]"]}
       },
       AutoDelete->False,
       FrameStyle->RGBColor[0, 0, 
         Rational[2, 3]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {
          1 -> RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
         "Rows" -> {{None}}},
       GridBoxDividers->{"Rows" -> {True, True, False, True}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.875596306266006*^9, 3.8755988720071373`*^9, 
  3.875606000862788*^9, 3.87565363969528*^9, 3.875742661052638*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"92a11f0f-c803-4428-a436-56c7c32d7329"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "of", " ", "them", " ", "are", " ", 
    RowBox[{"Calabi", "--"}], "Yau", " ", "threefolds", " ", "in", " ", 
    "strict", " ", 
    RowBox[{"sense", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CalabiYauQ", "/@", "cicyG2"}]}]], "Input",
 CellChangeTimes->{{3.8755090379601345`*^9, 3.875509066525899*^9}, {
  3.87559576961008*^9, 3.8755957724808865`*^9}, {3.8755959285851016`*^9, 
  3.875595929244689*^9}, {3.8755988807338123`*^9, 3.8755988895326824`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"888bc088-9723-4301-9b1d-9f8878517aa2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.875509042817211*^9, 3.875509067589986*^9}, 
   3.8755118265148425`*^9, 3.875568868107812*^9, {3.875572213694113*^9, 
   3.8755722223784847`*^9}, 3.875596311086536*^9, {3.8755988765848455`*^9, 
   3.875598891649684*^9}, 3.875653641993142*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4a7f9b9d-a325-49dd-a17a-5ba4085eecde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Hodge", " ", "numbers", " ", "for", " ", 
     RowBox[{"Calabi", "--"}], "Yau", " ", "threefolds", " ", "in", " ", "G_",
      "2"}], "-", "Grassmannian"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ci", "=", 
      RowBox[{"cicyG2", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bundleEdual", "=", 
      RowBox[{"Dual", "[", 
       RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"complex", "=", 
      RowBox[{"ConormalComplex", "[", 
       RowBox[{"ci", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"LimitCohomology", "[", 
      RowBox[{"complex", ",", 
       RowBox[{"Support", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "cicyG2", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8755936592333927`*^9, 3.8755936742576275`*^9}, {
   3.875593858458065*^9, 3.8755938851507673`*^9}, {3.8755946978252344`*^9, 
   3.87559471296881*^9}, {3.875595001798495*^9, 3.875595019658804*^9}, 
   3.8755952342457633`*^9, {3.8755959393133025`*^9, 3.8755959407298374`*^9}, {
   3.8755989016021442`*^9, 3.8755989042843885`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6405acfe-991d-4d55-9c7b-4fe700c1484e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "89"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "73"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "50"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "61"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "50"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], 
         RowBox[{"k1", "+", "37"}]},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "2"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "48"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "2"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm], ",", 
    FormBox[
     TagBox[GridBox[{
        {
         SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "58"},
        {
         SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "2"}
       },
       AutoDelete->False,
       FrameStyle->GrayLevel[0.5],
       GridBoxBackground->{"Columns" -> {
           GrayLevel[0.85]}, "Rows" -> {{None}}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
      "Grid"],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.875593819477*^9, {3.875593859873849*^9, 3.8755938855979395`*^9}, 
   3.875594963600069*^9, 3.875595021475507*^9, 3.875596314927614*^9, 
   3.875598905092809*^9, 3.8756536456286707`*^9, 3.8757426655666304`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"cc75de28-e4fc-4947-9451-b9f56f5eb705"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Hodge", " ", "nubmer", " ", 
    RowBox[{"h", "^", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], " ", "of", " ", "a", " ", "complete", 
    " ", "intersection", " ", "of", " ", "hypersurfaces", " ", "in", " ", 
    "G_", 
    RowBox[{"2", "/", "B"}], " ", "is", " ", "not", " ", "determined", 
    "\[IndentingNewLine]", "only", " ", "from", " ", "dimension", " ", 
    "counting", " ", "in", " ", "the", " ", "spectral", " ", 
    RowBox[{"sequences", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ci", "=", 
   RowBox[{"cicyG2", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8755950411951203`*^9, 3.8755950557781487`*^9}, {
  3.875596906242038*^9, 3.8755970044382057`*^9}, {3.8756059700244083`*^9, 
  3.8756059895296845`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7e213691-5fe7-499a-96bb-832ab1260e25"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubscriptBox["0", "\[FivePointedStar]"], 
      SubscriptBox["1", "\[FivePointedStar]"]},
     {
      SubscriptBox["0", "\[FivePointedStar]"], 
      SubscriptBox["1", "\[FivePointedStar]"]},
     {
      SubscriptBox["2", "\[FivePointedStar]"], 
      SubscriptBox["0", "\[FivePointedStar]"]}
    },
    AutoDelete->False,
    FrameStyle->RGBColor[0, 0, 
      Rational[2, 3]],
    GridBoxBackground->{
     "ColumnsIndexed" -> {
       1 -> RGBColor[
         0.6666666666666666, 0.6666666666666666, 0.6666666666666666]}, 
      "Rows" -> {{None}}},
    GridBoxDividers->{"Rows" -> {True, False, True, True}},
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.87559504829745*^9, 3.8755950563760858`*^9}, 
   3.8755963192094145`*^9, 3.87559697870129*^9, 3.875597009354823*^9, 
   3.875598912926402*^9, {3.87560599297165*^9, 3.8756060033932076`*^9}, 
   3.875742671724308*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"926ec4ff-b49b-42af-aa7f-e9259143ed5b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Hodge", " ", "number", " ", 
    RowBox[{"h", "^", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], " ", "of", " ", "the", " ", 
    "remaining", " ", "CY3", " ", "using", " ", "the", " ", 
    RowBox[{"Chern", "--"}], 
    RowBox[{"Gauss", "--"}], "Bonnet", " ", "theorem"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"simpleRoots", "=", 
     RowBox[{"SimpleRoots", "[", "G2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimpleReflect", "[", 
     RowBox[{"weight_", ",", "rootIndice_"}], "]"}], ":=", 
    RowBox[{"weight", "-", 
     RowBox[{
      RowBox[{"weight", "[", 
       RowBox[{"[", "rootIndice", "]"}], "]"}], "*", 
      RowBox[{"simpleRoots", "[", 
       RowBox[{"[", "rootIndice", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"positiveRoots", "=", 
     RowBox[{"Reverse", "@", 
      RowBox[{"PositiveRoots", "[", "G2", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"posRootExpressions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RootReflect", "[", 
     RowBox[{"weight_", ",", 
      RowBox[{"rootIndice_", "?", "IntegerQ"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"list", ",", "newWt"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"list", "=", 
        RowBox[{"posRootExpressions", "[", 
         RowBox[{"[", "rootIndice", "]"}], "]"}]}], ";", 
       RowBox[{"newWt", "=", "weight"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"newWt", "=", 
          RowBox[{"SimpleReflect", "[", 
           RowBox[{"newWt", ",", 
            RowBox[{"list", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", 
       "newWt"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RootReflect", "[", 
     RowBox[{"weight_", ",", "rootIndices_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newWt", "}"}], ",", 
      RowBox[{
       RowBox[{"newWt", "=", "weight"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"newWt", "=", 
          RowBox[{"RootReflect", "[", 
           RowBox[{"newWt", ",", 
            RowBox[{"rootIndices", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "rootIndices", "]"}]}], "}"}]}], "]"}], ";",
        "newWt"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"weyl", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "1", ",", "2"}], 
         "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rho", "=", 
     RowBox[{
      RowBox[{"Weight", "[", "G2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repWeights", "=", 
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"RootReflect", "[", 
            RowBox[{"rho", ",", "#"}], "]"}], "&"}], "/@", "#"}], "&"}], "/@",
         "weyl"}], ",", 
       RowBox[{"{", "rho", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Predecessor", "[", "pair_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "weight", ",", "sigma", ",", "pairs", ",", "depth", ",", "pre"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"weight", ",", "sigma"}], "}"}], "=", "pair"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pairs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"depth", "=", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"repWeights", ",", "weight"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pre", "=", 
           RowBox[{"repWeights", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"depth", "-", "1"}], ",", "jj"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RootReflect", "[", 
                RowBox[{"pre", ",", "j"}], "]"}], "\[Equal]", "weight"}], ",", 
              RowBox[{"pairs", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"pairs", ",", 
                 RowBox[{"{", 
                  RowBox[{"pre", ",", 
                   RowBox[{"Append", "[", 
                    RowBox[{"sigma", ",", "j"}], "]"}]}], "}"}]}], "]"}]}]}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "6"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"repWeights", "[", 
             RowBox[{"[", 
              RowBox[{"depth", "-", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "pairs"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdas", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Weight", "[", "G2", "]"}], "[", 
        RowBox[{"1", ",", "0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Weight", "[", "G2", "]"}], "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmas", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alphas", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bracket", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"RootReflect", "[", 
      RowBox[{
       RowBox[{"lambdas", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"sigmas", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"alphas", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SymBracket", "[", 
     RowBox[{"lambda_", ",", "expr_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "perms", "}"}], ",", 
      RowBox[{
       RowBox[{"perms", "=", 
        RowBox[{"Permutations", "[", "lambda", "]"}]}], ";", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"Bracket", "[", 
             RowBox[{
              RowBox[{"perms", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"expr", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}], "/", 
        RowBox[{"Length", "[", "perms", "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReducedExpressions", "[", "sigma_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "pairs", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pairs", "=", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RootReflect", "[", 
            RowBox[{"rho", ",", "sigma"}], "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"pairs", "=", 
          RowBox[{"Join", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Predecessor", "[", "#", "]"}], "&"}], "/@", "pairs"}], 
            ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "sigma", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"Transpose", "[", "pairs", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CohomologyClass", "[", 
     RowBox[{"exponent_", ",", "sigma_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lambda", ",", "reducedExpressions"}], "}"}], ",", 
      RowBox[{
       RowBox[{"lambda", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"1", ",", 
             RowBox[{"exponent", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"2", ",", 
             RowBox[{"exponent", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}]}]}], ";", 
       RowBox[{"reducedExpressions", "=", 
        RowBox[{"ReducedExpressions", "[", "sigma", "]"}]}], ";", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SymBracket", "[", 
           RowBox[{"lambda", ",", "#"}], "]"}], "&"}], "/@", 
         "reducedExpressions"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CohomologyClassVector", "[", "exponentSeq__", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"CohomologyClass", "[", 
       RowBox[{
        RowBox[{"{", "exponentSeq", "}"}], ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"weyl", "[", 
      RowBox[{"[", 
       RowBox[{"Total", "[", 
        RowBox[{"{", "exponentSeq", "}"}], "]"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExponentVector", "[", "monomial_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Exponent", "[", 
       RowBox[{"monomial", ",", "x"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"monomial", ",", "y"}], "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Coeff", "[", "monomial_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "exponents", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exponents", "=", 
        RowBox[{"ExponentVector", "@", "monomial"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"monomial", ",", "x", ",", 
           RowBox[{"exponents", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "y", ",", 
         RowBox[{"exponents", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TotalChern", "[", 
     RowBox[{"bundle_", "?", "BundleQ"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "weights", "}"}], ",", 
      RowBox[{
       RowBox[{"weights", "=", 
        RowBox[{"WeightSystem", "[", "bundle", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"weights", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "x"}], "+", 
          RowBox[{
           RowBox[{"weights", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}], "y"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "weights", "]"}]}], "}"}]}], "]"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TopChernClass", "[", 
     RowBox[{"bundle_", "?", "BundleQ"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "monomialList", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"monomialList", "=", 
        RowBox[{"MonomialList", "@", 
         RowBox[{"Expand", "@", 
          RowBox[{"TotalChern", "[", "bundle", "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Plus", "@@", 
        RowBox[{"Select", "[", 
         RowBox[{"monomialList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "+", 
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "y"}], "]"}]}], "\[Equal]", 
            RowBox[{"Rank", "[", "bundle", "]"}]}], "&"}]}], "]"}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TopChernClass", "[", 
     RowBox[{"ci_", "?", "CompleteIntersectionQ"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"flagV", ",", "bundleE", ",", "monomialList"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"flagV", "=", 
        RowBox[{"AmbientVariety", "[", "ci", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"bundleE", "=", 
        RowBox[{"DefiningBundle", "[", "ci", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"monomialList", "=", 
        RowBox[{"MonomialList", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"TotalChern", "[", 
            RowBox[{"TangentBundle", "[", "flagV", "]"}], "]"}], "*", 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"TotalChern", "[", "bundleE", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"y", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
          "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Plus", "@@", 
        RowBox[{"Select", "[", 
         RowBox[{"monomialList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "+", 
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "y"}], "]"}]}], "\[Equal]", "3"}], "&"}]}], 
         "]"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8755966886025453`*^9, 3.875596738688819*^9}, {
  3.875596787619692*^9, 3.875596799008943*^9}, {3.8755968411192894`*^9, 
  3.8755968955050974`*^9}, {3.875597018591321*^9, 3.875597030810671*^9}, {
  3.875598603679211*^9, 3.8755986272975597`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"2b7971bc-54aa-4b31-9b19-91b9891c78ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"monomials", "=", 
   RowBox[{"MonomialList", "[", 
    RowBox[{
     RowBox[{"TopChernClass", "[", "ci", "]"}], "*", 
     RowBox[{"TopChernClass", "[", 
      RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"euler", "=", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coeff", "[", "#", "]"}], "*", 
        RowBox[{"CohomologyClassVector", "@@", 
         RowBox[{"ExponentVector", "[", "#", "]"}]}]}], "&"}], "/@", 
      "monomials"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"h21", "=", 
  RowBox[{"2", "-", 
   RowBox[{"euler", "/", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.8755967703857384`*^9, 3.8755967711239367`*^9}, {
  3.8755989389480057`*^9, 3.8755989653611937`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"98cac482-8856-4908-8337-70fc0f29266a"],

Cell[BoxData[
 FormBox["38", TraditionalForm]], "Output",
 CellChangeTimes->{{3.87559676596393*^9, 3.87559677214711*^9}, {
   3.8755989234109592`*^9, 3.875598966210576*^9}, 3.875742676662036*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"ec5b808c-7a93-4ee3-bca0-eb47e4467af6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Other", " ", "topological", " ", "invariants", " ", "in", " ", "the", " ",
     "case", " ", "of", " ", "Grassmannians"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ci", "=", 
     RowBox[{"cicyG2", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bundleEdual", "=", 
     RowBox[{"Dual", "[", 
      RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"complex", "=", 
     RowBox[{"KoszulComplex", "[", 
      RowBox[{"bundleEdual", ",", 
       RowBox[{
        RowBox[{"LineBundle", "[", 
         RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "1", "]"}]}],
       "]"}]}], ";", 
    RowBox[{"LimitCohomology", "[", 
     RowBox[{"complex", ",", 
      RowBox[{"Support", "->", " ", 
       RowBox[{"{", "0", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"complex", "=", 
     RowBox[{"KoszulComplex", "[", 
      RowBox[{"bundleEdual", ",", 
       RowBox[{
        RowBox[{"LineBundle", "[", 
         RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "2", "]"}]}],
       "]"}]}], ";", 
    RowBox[{"LimitCohomology", "[", 
     RowBox[{"complex", ",", 
      RowBox[{"Support", "->", " ", 
       RowBox[{"{", "0", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"complex", "=", 
     RowBox[{"KoszulComplex", "[", 
      RowBox[{"bundleEdual", ",", 
       RowBox[{
        RowBox[{"LineBundle", "[", 
         RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "3", "]"}]}],
       "]"}]}], ";", 
    RowBox[{"LimitCohomology", "[", 
     RowBox[{"complex", ",", 
      RowBox[{"Support", "->", " ", 
       RowBox[{"{", "0", "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8756538340638447`*^9, 3.875653877249955*^9}, {
  3.8756539075813727`*^9, 3.875653946137925*^9}, {3.875654215017743*^9, 
  3.875654243767621*^9}, {3.8756543093626504`*^9, 3.8756543118640647`*^9}, {
  3.8756543437871776`*^9, 3.8756543608658795`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4789c944-d97f-4332-a3f8-cef82305877e"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "7"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8756538433510695`*^9, 3.8756538781151257`*^9}, {
   3.875653908116108*^9, 3.8756539466690884`*^9}, 3.875654249678722*^9, 
   3.8756543615830994`*^9, 3.875742681162902*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"350ba649-3409-4ff7-a715-808451e8aba0"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "28"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8756538433510695`*^9, 3.8756538781151257`*^9}, {
   3.875653908116108*^9, 3.8756539466690884`*^9}, 3.875654249678722*^9, 
   3.8756543615830994`*^9, 3.8757426811669025`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"aae2b5c1-f68d-496f-9496-674590abeeea"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "77"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8756538433510695`*^9, 3.8756538781151257`*^9}, {
   3.875653908116108*^9, 3.8756539466690884`*^9}, 3.875654249678722*^9, 
   3.8756543615830994`*^9, 3.8757426812109365`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"1c6e2b75-bfc8-40e5-82db-0fd0164786c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Chi", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["deg", "6"], "*", " ", 
    SuperscriptBox["i", "3"]}], "+", 
   RowBox[{
    FractionBox["c2", "12"], "*", "i"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Chi", "[", "1", "]"}], "==", "7"}], ",", 
      RowBox[{
       RowBox[{"Chi", "[", "2", "]"}], "==", "28"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"deg", ",", "c2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chi", "[", "3", "]"}], "/.", 
  RowBox[{"sol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8756539499135017`*^9, 3.8756539972133927`*^9}, {
  3.8756540375635233`*^9, 3.8756540377756863`*^9}, {3.875654188008572*^9, 
  3.875654200428894*^9}, {3.8756542556646137`*^9, 3.875654255936806*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"6d3c140b-d229-4cfb-bbd9-c493a1638bfc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"deg", "\[Rule]", "14"}], ",", 
     RowBox[{"c2", "\[Rule]", "56"}]}], "}"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.87565403848886*^9, {3.8756542511909523`*^9, 3.875654256129703*^9}, 
   3.8757426824956493`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"16f43940-0ea1-4f99-9c73-044d1d269167"],

Cell[BoxData[
 FormBox["77", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.87565403848886*^9, {3.8756542511909523`*^9, 3.875654256129703*^9}, 
   3.875742682499651*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"738e7ff9-62b6-44c1-9ecb-f55efe05b3bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ci", "=", 
   RowBox[{"cicyG2", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bundleEdual", "=", 
   RowBox[{"Dual", "[", 
    RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "1", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{"complex", ",", 
    RowBox[{"Support", "->", " ", 
     RowBox[{"{", "0", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "2", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{"complex", ",", 
    RowBox[{"Support", "->", " ", 
     RowBox[{"{", "0", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "3", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{"complex", ",", 
    RowBox[{"Support", "->", " ", 
     RowBox[{"{", "0", "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.875654284726839*^9, 3.87565428541197*^9}, {
  3.875654364515679*^9, 3.8756543693810425`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"9b10eb2c-2736-4c2a-bcfa-ed363ef43514"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "14"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875654285684761*^9, 3.8756543707098403`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"aa9a7448-e676-46d5-8226-b6573df65ec9"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "70"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875654285684761*^9, 3.87565437071484*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"1cd038a8-a9ef-429e-a5c9-2af689df8860"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "210"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875654285684761*^9, 3.87565437072285*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"62bb40ff-c582-4623-b7f5-3267719c88e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Chi", "[", "1", "]"}], "==", "14"}], ",", 
      RowBox[{
       RowBox[{"Chi", "[", "2", "]"}], "==", "70"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"deg", ",", "c2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chi", "[", "3", "]"}], "/.", 
  RowBox[{"sol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.875654380003831*^9, 3.8756543835091333`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"5834c1f3-c064-44f6-be79-ff2ac899bc34"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"deg", "\[Rule]", "42"}], ",", 
     RowBox[{"c2", "\[Rule]", "84"}]}], "}"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8756543841611233`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"2799f155-fcbe-4271-b8d6-228f7e200457"],

Cell[BoxData[
 FormBox["210", TraditionalForm]], "Output",
 CellChangeTimes->{3.875654384165126*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"fb50f8ad-ed8c-4a80-b0b8-cbf836565fa4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ci", "=", 
   RowBox[{"cicyG2", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bundleEdual", "=", 
   RowBox[{"Dual", "[", 
    RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "1", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{"complex", ",", 
    RowBox[{"Support", "->", " ", 
     RowBox[{"{", "0", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "2", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{"complex", ",", 
    RowBox[{"Support", "->", " ", 
     RowBox[{"{", "0", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "3", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{"complex", ",", 
    RowBox[{"Support", "->", " ", 
     RowBox[{"{", "0", "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8756544167322073`*^9, 3.875654417658574*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"53ab5db3-0f6b-4f55-bc9a-c006fd05de33"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "13"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875654418312963*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"e303c566-8730-4653-90a5-92dca3f974df"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "62"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875654418318963*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"4066cb05-e3cf-4f4c-988c-6931858ea1e3"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "183"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875654418362974*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"918249b0-25f6-4887-a4e0-7ee6236e3bfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Chi", "[", "1", "]"}], "==", "13"}], ",", 
      RowBox[{
       RowBox[{"Chi", "[", "2", "]"}], "==", "62"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"deg", ",", "c2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chi", "[", "3", "]"}], "/.", 
  RowBox[{"sol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8756544271170006`*^9, 3.8756544300998316`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"da5071ea-258c-4792-9765-162f149bb426"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"deg", "\[Rule]", "36"}], ",", 
     RowBox[{"c2", "\[Rule]", "84"}]}], "}"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.875654424224993*^9, 3.8756544303097806`*^9}},
 CellLabel->
  "Out[113]=",ExpressionUUID->"1f1525ca-4bed-4f2c-b808-6d6ac8da2c4e"],

Cell[BoxData[
 FormBox["183", TraditionalForm]], "Output",
 CellChangeTimes->{{3.875654424224993*^9, 3.875654430316783*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"3e39b2fb-f526-4b79-a151-045f3b2e838b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ci", "=", 
   RowBox[{"cicyE6", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bundleEdual", "=", 
   RowBox[{"Dual", "[", 
    RowBox[{"DefiningBundle", "[", "ci", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "1", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"CohomologyTable", "[", "complex", "]"}]}]}], "Input",
 CellChangeTimes->{{3.875655494433849*^9, 3.8756554966702833`*^9}, {
  3.8756644779751945`*^9, 3.875664484035942*^9}, {3.875666517999853*^9, 
  3.8756665361428833`*^9}, {3.8756670355534115`*^9, 3.875667036766983*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"29397ad5-3684-4c09-977b-c75b6a44b914"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"\"\>", 
      SuperscriptBox["\<\"K\"\>", "\<\"22\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"21\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"20\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"19\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"18\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"17\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"16\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"15\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"14\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"13\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"12\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"11\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"10\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"9\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"8\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"7\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"6\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"5\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"4\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"3\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"2\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"1\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"0\"\>"]},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", 
      "20", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", 
      "10", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "1", "339",
       "351"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {
        GrayLevel[0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875666982933019*^9, 3.87566749805407*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"ba8e2bd2-efe0-4a74-baa2-23c86706aef8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "2", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"CohomologyTable", "[", "complex", "]"}]}]], "Input",
 CellChangeTimes->{{3.8756665440936146`*^9, 3.875666558649861*^9}, {
  3.8756670405271835`*^9, 
  3.8756670423510675`*^9}},ExpressionUUID->"8cd63fc8-9bd7-4da2-a2c3-\
5ba3d76a19ba"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"\"\>", 
      SuperscriptBox["\<\"K\"\>", "\<\"22\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"21\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"20\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"19\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"18\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"17\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"16\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"15\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"14\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"13\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"12\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"11\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"10\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"9\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"8\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"7\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"6\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"5\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"4\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"3\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"2\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"1\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"0\"\>"]},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"4\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", 
      "20", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "64", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "290", 
      "1560", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", 
      "1560", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "56", "945", "7332", "51093", "76024", "34398"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {
        GrayLevel[0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8756645178570733`*^9, 3.8756646075316734`*^9, 
  3.875665301676321*^9, 3.875665762759302*^9, 3.875666449371171*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"973191b0-6576-4536-8696-aec491477382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"complex", "=", 
   RowBox[{"KoszulComplex", "[", 
    RowBox[{"bundleEdual", ",", 
     RowBox[{
      RowBox[{"LineBundle", "[", 
       RowBox[{"AmbientVariety", "[", "ci", "]"}], "]"}], "[", "3", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"CohomologyTable", "[", "complex", "]"}]}]], "Input",
 CellChangeTimes->{{3.8756665687324953`*^9, 3.8756665689769616`*^9}, {
  3.8756670451618814`*^9, 3.875667046782521*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"26b3c981-2923-47ff-8f0e-02cf164348e1"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"\"\>", 
      SuperscriptBox["\<\"K\"\>", "\<\"22\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"21\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"20\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"19\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"18\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"17\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"16\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"15\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"14\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"13\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"12\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"11\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"10\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"9\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"8\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"7\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"6\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"5\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"4\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"3\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"2\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"1\"\>"], 
      SuperscriptBox["\<\"K\"\>", "\<\"0\"\>"]},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"6\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", 
      "1", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"5\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", 
      "10", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"4\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", 
      "20", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "405", 
      "1560", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\
\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "160", "2889", 
      "24618", "43830", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "224",
       "3402", "21060", 
      "94950", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "56", "13377", "194578", "1238985", "4556374", "7267338", "5425056", 
      "1559376"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {
        GrayLevel[0.85], None}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.875667032421549*^9, 3.875668009658471*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"886c7b56-f058-4577-87d0-b0cef1264fc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"20", "+", "10", "+", "1", "-", "339", "+", 
  "351"}], "\[IndentingNewLine]", 
 RowBox[{"20", "+", "64", "+", "290", "-", "1560", "-", "1560", "-", "56", 
  "+", "945", "-", "7332", "+", "51093", "-", "76024", "+", 
  "34398"}], "\[IndentingNewLine]", 
 RowBox[{"1", "+", "10", "+", "20", "+", "405", "-", "1560", "-", "160", "+", 
  "2889", "-", "24618", "+", "43830", "-", "224", "+", "3402", "-", "21060", 
  "+", "94950", "-", "56", "+", "13377", "-", "194578", "+", "1238985", "-", 
  "4556374", "+", "7267338", "-", "5425056", "+", "1559376"}]}], "Input",
 CellChangeTimes->{{3.8756665816735125`*^9, 3.875666582760942*^9}, {
  3.87566802557905*^9, 3.8756681168529863`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"5928ba8c-ef7f-4cf9-b504-b53c44df11dd"],

Cell[BoxData[
 FormBox["43", TraditionalForm]], "Output",
 CellChangeTimes->{3.875668117680647*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"fb58345e-d8f3-4b70-ba25-15b1f98a4cc9"],

Cell[BoxData[
 FormBox["278", TraditionalForm]], "Output",
 CellChangeTimes->{3.875668117685647*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"a8ebd29b-91b5-4232-8240-5cd970373296"],

Cell[BoxData[
 FormBox["897", TraditionalForm]], "Output",
 CellChangeTimes->{3.875668117688655*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"03605275-4d6a-4b39-9de8-a3cbad1db310"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Chi", "[", "1", "]"}], "==", "43"}], ",", 
      RowBox[{
       RowBox[{"Chi", "[", "2", "]"}], "==", "278"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"deg", ",", "c2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chi", "[", "3", "]"}], "/.", 
  RowBox[{"sol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8756644371877*^9, 3.87566446424139*^9}, {
  3.875665993009274*^9, 3.875665993108073*^9}, {3.875666495022212*^9, 
  3.8756664954173126`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"b29f9800-3a45-4cf2-83e7-6ec148ac6582"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"deg", "\[Rule]", "192"}], ",", 
     RowBox[{"c2", "\[Rule]", "132"}]}], "}"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.875664448788998*^9, 3.8756644646254573`*^9}, 
   3.8756664961340075`*^9, 3.8756681200155764`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"2b6f5357-df6e-4933-b970-2363c1b97b17"],

Cell[BoxData[
 FormBox["897", TraditionalForm]], "Output",
 CellChangeTimes->{{3.875664448788998*^9, 3.8756644646254573`*^9}, 
   3.8756664961340075`*^9, 3.875668120020584*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"5274e6e4-4f0d-4dbd-9cb0-9695a768fd34"]
}, Open  ]]
},
WindowSize->{1920, 1007},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (2021\:5e747\:67089\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"55fc440b-dcdb-4f1e-bce3-dbbbf6407581"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 499, 10, 90, "Input",ExpressionUUID->"8cf37013-0162-4eb5-8707-d018b4dfc72f"],
Cell[CellGroupData[{
Cell[1104, 36, 517, 10, 22, "Print",ExpressionUUID->"9fe63b91-5a29-4b57-a44c-1faea823b64f"],
Cell[1624, 48, 529, 10, 22, "Print",ExpressionUUID->"25e2000c-7392-4a1f-be88-f205569d2d71"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2202, 64, 1690, 42, 130, "Input",ExpressionUUID->"6fdec304-70ff-4854-a71d-b330457de775"],
Cell[3895, 108, 848, 23, 34, "Output",ExpressionUUID->"6ae40025-59a0-4952-965e-e98f691344e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4780, 136, 1471, 37, 110, "Input",ExpressionUUID->"3d3b38bb-f6d0-47f7-93a8-cfee6f031e5b"],
Cell[6254, 175, 7853, 203, 88, "Output",ExpressionUUID->"765e6f4f-8c7c-44f8-999d-0943161eb310"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14144, 383, 4704, 111, 393, "Input",ExpressionUUID->"5cac4c61-3479-4a06-bbb5-7c27d07ff28f"],
Cell[18851, 496, 6066, 158, 43, "Output",ExpressionUUID->"01bbbc1a-f2b7-4cbc-9143-cfe4585ed183"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24954, 659, 1137, 29, 70, "Input",ExpressionUUID->"5c2393bd-14c4-4311-9c6c-d6f93ba90f58"],
Cell[26094, 690, 5882, 143, 132, "Output",ExpressionUUID->"e44dba96-63a0-445a-a2e0-38cb07d49923"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32013, 838, 2802, 72, 295, "Input",ExpressionUUID->"f0a4afbb-28d5-42f7-ba9c-9ffe2047d405"],
Cell[34818, 912, 1814, 47, 42, "Output",ExpressionUUID->"bd2ca8d7-ac9c-4635-b602-b2dad579ec2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36669, 964, 670, 18, 50, "Input",ExpressionUUID->"29af410f-c26c-4b79-8fec-1cd9d8a98099"],
Cell[37342, 984, 317, 9, 34, "Output",ExpressionUUID->"d02d8d7b-c352-457f-a6b6-ee4af79137ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37696, 998, 2777, 72, 295, "Input",ExpressionUUID->"bcf2ddc8-3c00-4d44-be7f-24f90afd7b72"],
Cell[40476, 1072, 294, 6, 33, "Output",ExpressionUUID->"ef422c99-43e1-4b86-bfab-0ec825564378"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40807, 1083, 735, 13, 50, "Input",ExpressionUUID->"022adcc2-8d38-4e4b-a2f8-4520e3b628d1"],
Cell[41545, 1098, 5585, 133, 132, "Output",ExpressionUUID->"13430096-adf3-4fe5-96d6-6f5fbe61cf81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47167, 1236, 577, 12, 50, "Input",ExpressionUUID->"c2f341f9-794d-4ad0-8864-04e8770a2abc"],
Cell[47747, 1250, 354, 8, 34, "Output",ExpressionUUID->"e48c330b-97e1-4d5f-949a-cb61a7365942"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48138, 1263, 1766, 43, 130, "Input",ExpressionUUID->"d983cca3-f0c6-421b-8403-84c0aad756fd"],
Cell[49907, 1308, 5429, 104, 524, "Output",ExpressionUUID->"1e1373ea-a344-4fc4-ac14-a6434a1c7188"],
Cell[55339, 1414, 1101, 26, 134, "Output",ExpressionUUID->"cab1239a-e032-4348-9547-efeb64ef8208"]
}, Open  ]],
Cell[56455, 1443, 242, 5, 29, "Input",ExpressionUUID->"c9a6283e-8cf5-40d0-b8ad-b6e1d2167c4d"],
Cell[CellGroupData[{
Cell[56722, 1452, 228, 5, 29, "Input",ExpressionUUID->"66d4be82-d9e4-44bd-9976-2004a83ee2e0"],
Cell[56953, 1459, 1249, 29, 132, "Output",ExpressionUUID->"e509057f-0702-44ed-9889-83cc9f38399e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58239, 1493, 1494, 33, 90, "Input",ExpressionUUID->"fd5e52fe-e784-428b-ac3e-7bce52c0a1ed"],
Cell[59736, 1528, 1026, 24, 134, "Output",ExpressionUUID->"fd7646d6-d320-46f5-b365-f462f6c728c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60799, 1557, 1006, 25, 70, "Input",ExpressionUUID->"70173964-116c-427f-9afd-e49741ac0214"],
Cell[61808, 1584, 698, 17, 78, "Output",ExpressionUUID->"d989a144-2c51-46ac-bdba-5c814a002fd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62543, 1606, 691, 15, 50, "Input",ExpressionUUID->"5ee33004-5998-4cba-8f9b-f179a874317d"],
Cell[63237, 1623, 7000, 185, 88, "Output",ExpressionUUID->"92a11f0f-c803-4428-a436-56c7c32d7329"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70274, 1813, 617, 11, 50, "Input",ExpressionUUID->"888bc088-9723-4301-9b1d-9f8878517aa2"],
Cell[70894, 1826, 539, 10, 34, "Output",ExpressionUUID->"4a7f9b9d-a325-49dd-a17a-5ba4085eecde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71470, 1841, 1478, 33, 110, "Input",ExpressionUUID->"6405acfe-991d-4d55-9c7b-4fe700c1484e"],
Cell[72951, 1876, 5107, 137, 78, "Output",ExpressionUUID->"cc75de28-e4fc-4947-9451-b9f56f5eb705"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78095, 2018, 922, 19, 70, "Input",ExpressionUUID->"7e213691-5fe7-499a-96bb-832ab1260e25"],
Cell[79020, 2039, 1242, 30, 88, "Output",ExpressionUUID->"926ec4ff-b49b-42af-aa7f-e9259143ed5b"]
}, Open  ]],
Cell[80277, 2072, 16723, 458, 950, "Input",ExpressionUUID->"2b7971bc-54aa-4b31-9b19-91b9891c78ee"],
Cell[CellGroupData[{
Cell[97025, 2534, 971, 26, 70, "Input",ExpressionUUID->"98cac482-8856-4908-8337-70fc0f29266a"],
Cell[97999, 2562, 274, 4, 33, "Output",ExpressionUUID->"ec5b808c-7a93-4ee3-bca0-eb47e4467af6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98310, 2571, 2218, 58, 150, "Input",ExpressionUUID->"4789c944-d97f-4332-a3f8-cef82305877e"],
Cell[100531, 2631, 764, 17, 50, "Output",ExpressionUUID->"350ba649-3409-4ff7-a715-808451e8aba0"],
Cell[101298, 2650, 767, 17, 50, "Output",ExpressionUUID->"aae2b5c1-f68d-496f-9496-674590abeeea"],
Cell[102068, 2669, 767, 17, 50, "Output",ExpressionUUID->"1c6e2b75-bfc8-40e5-82db-0fd0164786c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102872, 2691, 1009, 27, 89, "Input",ExpressionUUID->"6d3c140b-d229-4cfb-bbd9-c493a1638bfc"],
Cell[103884, 2720, 399, 11, 34, "Output",ExpressionUUID->"16f43940-0ea1-4f99-9c73-044d1d269167"],
Cell[104286, 2733, 254, 5, 33, "Output",ExpressionUUID->"738e7ff9-62b6-44c1-9ecb-f55efe05b3bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104577, 2743, 1723, 48, 130, "Input",ExpressionUUID->"9b10eb2c-2736-4c2a-bcfa-ed363ef43514"],
Cell[106303, 2793, 641, 16, 50, "Output",ExpressionUUID->"aa9a7448-e676-46d5-8226-b6573df65ec9"],
Cell[106947, 2811, 638, 16, 50, "Output",ExpressionUUID->"1cd038a8-a9ef-429e-a5c9-2af689df8860"],
Cell[107588, 2829, 639, 16, 50, "Output",ExpressionUUID->"62bb40ff-c582-4623-b7f5-3267719c88e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108264, 2850, 628, 18, 50, "Input",ExpressionUUID->"5834c1f3-c064-44f6-be79-ff2ac899bc34"],
Cell[108895, 2870, 327, 10, 34, "Output",ExpressionUUID->"2799f155-fcbe-4271-b8d6-228f7e200457"],
Cell[109225, 2882, 183, 4, 33, "Output",ExpressionUUID->"fb50f8ad-ed8c-4a80-b0b8-cbf836565fa4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109445, 2891, 1679, 48, 130, "Input",ExpressionUUID->"53ab5db3-0f6b-4f55-bc9a-c006fd05de33"],
Cell[111127, 2941, 617, 16, 50, "Output",ExpressionUUID->"e303c566-8730-4653-90a5-92dca3f974df"],
Cell[111747, 2959, 617, 16, 50, "Output",ExpressionUUID->"4066cb05-e3cf-4f4c-988c-6931858ea1e3"],
Cell[112367, 2977, 618, 16, 50, "Output",ExpressionUUID->"918249b0-25f6-4887-a4e0-7ee6236e3bfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113022, 2998, 630, 18, 50, "Input",ExpressionUUID->"da5071ea-258c-4792-9765-162f149bb426"],
Cell[113655, 3018, 351, 10, 34, "Output",ExpressionUUID->"1f1525ca-4bed-4f2c-b808-6d6ac8da2c4e"],
Cell[114009, 3030, 207, 4, 33, "Output",ExpressionUUID->"3e39b2fb-f526-4b79-a151-045f3b2e838b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114253, 3039, 914, 23, 70, "Input",ExpressionUUID->"29397ad5-3684-4c09-977b-c75b6a44b914"],
Cell[115170, 3064, 2765, 57, 134, "Output",ExpressionUUID->"ba8e2bd2-efe0-4a74-baa2-23c86706aef8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117972, 3126, 507, 13, 29, "Input",ExpressionUUID->"8cd63fc8-9bd7-4da2-a2c3-5ba3d76a19ba"],
Cell[118482, 3141, 3497, 69, 190, "Output",ExpressionUUID->"973191b0-6576-4536-8696-aec491477382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122016, 3215, 530, 13, 29, "Input",ExpressionUUID->"26b3c981-2923-47ff-8f0e-02cf164348e1"],
Cell[122549, 3230, 4108, 82, 246, "Output",ExpressionUUID->"886c7b56-f058-4577-87d0-b0cef1264fc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126694, 3317, 787, 13, 70, "Input",ExpressionUUID->"5928ba8c-ef7f-4cf9-b504-b53c44df11dd"],
Cell[127484, 3332, 182, 4, 33, "Output",ExpressionUUID->"fb58345e-d8f3-4b70-ba25-15b1f98a4cc9"],
Cell[127669, 3338, 183, 4, 33, "Output",ExpressionUUID->"a8ebd29b-91b5-4232-8240-5cd970373296"],
Cell[127855, 3344, 183, 4, 33, "Output",ExpressionUUID->"03605275-4d6a-4b39-9de8-a3cbad1db310"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128075, 3353, 724, 20, 50, "Input",ExpressionUUID->"b29f9800-3a45-4cf2-83e7-6ec148ac6582"],
Cell[128802, 3375, 405, 11, 34, "Output",ExpressionUUID->"2b6f5357-df6e-4933-b970-2363c1b97b17"],
Cell[129210, 3388, 259, 5, 33, "Output",ExpressionUUID->"5274e6e4-4f0d-4dbd-9cb0-9695a768fd34"]
}, Open  ]]
}
]
*)



==> anc/flag.m <==
(* ::Package:: *)

(* ::Input:: *)
(*BeginPackage["FlagVariety`"];*)


(* ::Section::Closed:: *)
(*Usages*)


(* ::Input::Initialization:: *)
FactorsLabel::usage = "";
AlgebraClasses::usage = "";

BaseVariety::usage = "";
ExtensionSummands::usage = "";
DirectSummands::usage = "";
Summands::usage = "";
IrrBundle::usage = "";

BundleType::usage = "";
LineBundles::usage = "";
VectorBundles::usage = "";


Shift::usage = "";
ShiftIndex::usage = "";


BundleComplex::usage = "";
BundleList::usage = "";

AmbientBundle::usage = "";
AmbientVariety::usage = "";
DefiningBundle::usage = "";
Support::usage = "";

InitialIndex::usage = "";
ReturnIndex::usage = "";


MultiChoose::usage = "";
FlagVariety::usage = "";
FlagVarietyQ::usage = "";
CartesianProduct::usage = "";
SimpleFlagVarietyQ::usage = "";
Grassmannian::usage = "";
FirstChern::usage = "";
WeightsOfTangent::usage = "";
Pic::usage = "";
BetaF::usage = "";
FlagVarietyList::usage = "";
PossibleAlgebras::usage = "";
CrossedCombination::usage = "";
CrossedList::usage = "";
DynkinSymmetries::usage = "";
FlagVarietyListForPoweredAlgebra::usage = "";


IrrBundleFormat::usage = "";
IrrBundlePowerFormat::usage = "";
DirectSumBundleFormat::usage = "";
ReplaceZeros::usage = "";
Bundle::usage = "";
BundleQ::usage = "";
Dex::usage = "";
Determinant::usage = "";
DirectSumBundleQ::usage = "";
ExtensionBundleQ::usage = "";
IrrBundleQ::usage = "";
LineBundleQ::usage = "";
StructureO::usage = "";
LineBundle::usage = "";
ExtensionSum::usage = "";
ExponentPartitions::usage = "";
UnboundedExponentPartitions::usage = "";
ExteriorPowerTensor::usage = "";
ToDirectSumBundle::usage = "";
CanonicalBundle::usage = "";
AnticanonicalBundle::usage = "";
TangentBundle::usage = "";
CotangentBundle::usage = "";
ShiftedBundle::usage = "";
ShiftedBundleQ::usage = "";
BundleOrShiftedBundleQ::usage = "";
DirectSumShiftedBundleQ::usage = "";
BundleDim::usage = "";
CohomologyTable::usage = "";
Cohomology::usage = "";
FillZeros::usage = "";
ToElement::usage = "";
Ext::usage = "";
Ext1::usage = "";
ExtTable::usage = "";
BundleComplex::usage = "";
BundleComplexQ::usage = "";
QisComplex::usage = "";
KoszulComplex::usage = "";
RecordTime::usage = "";
SheetQ::usage = "";
Page::usage = "";
InitialSheet::usage = "";
Sheet::usage = "";
DecomposeSheet::usage = "";
StableSequenceQ::usage = "";
VariableK::usage = "";
ComputeCohomology::usage = "";
ConstructNextSheet::usage = "";
ReplaceVariables::usage = "";
SpectralSequence::usage = "";
LimitCohomology::usage = "";

CompleteIntersection::usage = "";
CompleteIntersectionQ::usage = "";
WeakCalabiYauQ::usage = "";
CalabiYauQ::usage = "";
Restrict::usage = "";
RestrictedBundleQ::usage = "";
NumberOfComponents::usage = "";
NormalBundle::usage = "";
ConormalBundle::usage = "";
RestrictedBundleComplexQ::usage = "";
ConormalComplex::usage = "";
CICY::usage = "";
CompleteIntersections::usage = "";
PossibleLineBundles::usage = "";
LineBundleCombinations::usage = "";
PossibleIrrBundlesWithRankDex::usage = "";
BundleCombinations::usage = "";
LineBundleCombinations::usage = "";
PossibleLineBundleQ::usage = "";
PossibleIrrBundleQ::usage = "";
MaxWeight::usage = "";
PossibleCrossedNodeQ::usage = "";
PossibleNodePairQ::usage = "";


(* ::Section::Closed:: *)
(*Preliminaries*)


(* ::Input::Initialization:: *)
MultiChoose[list_List,k_?PositiveIntegerQ]:=Module[{n=Length[list],indList,ind,apply},
indList=Join@@Table[IntegerPartitions[s,{k},n],{s,k,k*n}];
apply[ind_]:=list[[#]]&/@ind;
apply/@indList]


(* ::Section:: *)
(*1.  Flag Varieties*)


(* ::Subsection::Closed:: *)
(*Formatting*)


(* ::Input::Initialization:: *)
Format[flagV:FlagVariety[__]?FlagVarietyQ, TraditionalForm]:=
Module[{isSimple,colorList,color,dividers,rank,dim,c1,crossed,label},
colorList=ColorList/@Factors[Algebra[flagV]];
color=ColorFormat[Join@@colorList];
dividers=DividersFormat[colorList];
rank=Total[Length/@colorList];
dim=Dim[flagV];
c1=FirstChern[flagV];
crossed=CrossedNodes[flagV];
label=Table[".",rank];
Do[label[[crossed[[j]]]]=Subscript[c1[[j]],\[FivePointedStar]],{j,Length[c1]}];
Grid[{label}, Frame -> True,Dividers->dividers,Background->color]^(" "<>ToString[dim])]


(* ::Subsection::Closed:: *)
(*Flag Variety  (FlagVariety)*)


(* ::Input::Initialization:: *)
FlagVariety /: FactorsLabel[FlagVariety[list__List]]:={list}
FlagVariety /: Factors[FlagVariety[list__List]]:=FlagVariety/@{list}
FlagVariety /: Algebra[FlagVariety[list__List]]:=ProductAlgebra@@Transpose[{list}][[1]]
FlagVariety /: CrossedNodes[FlagVariety[list__List]]:=CrossedNodes[ParabolicSubalgebra[list]]
FlagVariety /: UncrossedNodes[FlagVariety[list__List]]:=UncrossedNodes[ParabolicSubalgebra[list]]
FlagVarietyQ[flagV_]:=Module[{flagVarietyDataPattern,flagVarietyPattern,isNodes},
flagVarietyDataPattern=List[_?SimpleLieAlgebraQ,_List];
flagVarietyPattern=FlagVariety[__?(MatchQ[#,flagVarietyDataPattern]&)];
isNodes=And@@(NodesQ@@#&/@FactorsLabel[flagV]);
isNodes&&MatchQ[flagV,flagVarietyPattern]]

CartesianProduct[flagVars__?FlagVarietyQ]:=With[{label=Join@@(FactorsLabel/@{flagVars})},FlagVariety@@label]

SimpleFlagVarietyQ[flagV_]:=With[{isSimple=(Length[Factors[flagV]]==1)},
isSimple&&FlagVarietyQ[flagV]]

(* simplified notion *)
FlagVariety /: FlagVariety[algebra_?SimpleLieAlgebraQ,crossed_List]:=FlagVariety[{algebra,crossed}]
FlagVariety /: FlagVariety[algebra_?SimpleLieAlgebraQ,crossedNode_?PositiveIntegerQ]:=FlagVariety[{algebra,{crossedNode}}]
Grassmannian[algebra_?SimpleLieAlgebraQ,node_?PositiveIntegerQ]:=FlagVariety[algebra,{node}]
Grassmannian[planeDim_?PositiveIntegerQ,spaceDim_?PositiveIntegerQ]:=FlagVariety[Algebra[A][spaceDim-1],{planeDim}]

(* casting *)
ParabolicSubalgebra[FlagVariety[list__List]]:=ParabolicSubalgebra[list]
FlagVariety[ParabolicSubalgebra[list__List]]:=FlagVariety[list]


(* ::Subsection::Closed:: *)
(*Invariants*)


(* ::Input::Initialization:: *)
WeightsOfTangent[flagV_?FlagVarietyQ]:=
WeightsOfTangent[flagV]=
Module[{algebra,parabolic,crossed,cartanMatrix,positiveRoots,weights},
algebra=Algebra[flagV];
parabolic=ParabolicSubalgebra[flagV];
crossed=CrossedNodes[flagV];cartanMatrix=CartanMatrix[algebra];positiveRoots=AlphaBasis[PositiveRoots[algebra]];
weights=OmegaBasis[Select[positiveRoots,Or@@Table[#[[crossed[[j]]]]!=0,{j,Length[crossed]}]&]];
	ParabolicWeight[#,parabolic]&/@weights]

Dim[flagV_?FlagVarietyQ]:=Module[{weightsOfTangent},
weightsOfTangent = WeightsOfTangent[flagV];
Length[weightsOfTangent]]

FirstChern[flagV_?FlagVarietyQ]:=Module[{crossed,weightsOfTangent},
crossed=CrossedNodes[flagV];weightsOfTangent = WeightsOfTangent[flagV];(Total[weightsOfTangent])[[#]]&/@crossed];

Pic[flagV_?FlagVarietyQ]:=Length[CrossedNodes[flagV]]

BetaF[flagV_?FlagVarietyQ]:=
BetaF[flagV]=Module[{algebra,crossed,rank,cartanMatrix,vars,x,eqns,beta},
algebra=Algebra[flagV];
crossed=CrossedNodes[flagV];
rank=Rank[algebra];
cartanMatrix=CartanMatrix[algebra];
vars=Table[x[j],{j,rank}];
Table[
eqns=Table[If[MemberQ[crossed,j],
x[j]==KroneckerDelta[j,crossed[[k]]],
cartanMatrix[[j]] . vars==0],{j,rank}];
vars/.Solve[eqns,vars][[1]],{k,Length[crossed]}]];


(* ::Subsection::Closed:: *)
(*Listing Flag Varieties*)


(* ::Input::Initialization:: *)
Options[FlagVarietyList]={Pic-> All,Factors -> All,AlgebraClasses ->All};

FlagVarietyList[rank_?PositiveIntegerQ,opts:OptionsPattern[]]:=
Module[{pic},
If[OptionValue[Pic]===All,
Join@@Table[FlagVarietyList[rank,pic,Factors-> OptionValue[Factors],AlgebraClasses-> OptionValue[AlgebraClasses]],{pic,rank}],
FlagVarietyList[rank,OptionValue[Pic],Factors-> OptionValue[Factors],AlgebraClasses-> OptionValue[AlgebraClasses]]]]

FlagVarietyList[rank_?PositiveIntegerQ,pic_?PositiveIntegerQ,opts:OptionsPattern[{Factors-> All,AlgebraClasses-> All}]]:=
FlagVarietyList[rank,pic,opts]=
If[pic>rank,{},
Join@@(FlagVarietyList[#,AlgebraClasses-> OptionValue[AlgebraClasses],
Pic-> pic]&/@IntegerPartitions[rank,OptionValue[Factors]])]

FlagVarietyList[rankPartition_List,
opts:OptionsPattern[{AlgebraClasses-> All,Pic-> All}]]:=
FlagVarietyList[rankPartition,opts]=
Module[{counts,keys,values,multiChoose,algebraCombination},
counts=Counts[rankPartition];
{keys,values}={Keys[counts],Values[counts]};
multiChoose=MultiChoose[Sequence@@#]&/@ Transpose[{PossibleAlgebras[#,AlgebraClasses-> OptionValue[AlgebraClasses]]&/@keys,values}];
algebraCombination=Flatten[Outer[Join,Sequence@@multiChoose,1],Length[keys]-1];
Join@@(FlagVarietyList[#,Pic-> OptionValue[Pic]]&/@(ProductAlgebra@@#&/@algebraCombination))]

Options[PossibleAlgebras]={AlgebraClasses ->All};
PossibleAlgebras[rank_?PositiveIntegerQ,opts:OptionsPattern[]]:=Module[{algebraClasses,algebras},
algebraClasses=OptionValue[AlgebraClasses];
If[algebraClasses===All,algebraClasses={A,B,C,D,"E","F","G"}];
algebras=Algebra[#][rank]&/@Intersection[Which[rank==1,{A},
rank>= 9||rank==5,{A,B,C,D},rank>= 6,{A,B,C,D,"E"},rank==2,{A,B,"G"},rank==3,{A,B,C},rank==4,{A,B,C,D,"F"}],algebraClasses];
Sort[algebras,({ToString[#1],ToString[#2]}==AlphabeticSort[{ToString[#1],ToString[#2]}])&]]

FlagVarietyList[algebra_?SimpleLieAlgebraQ,opt:OptionsPattern[{Pic-> All}]]:=
FlagVarietyList[algebra,opt]=
If[OptionValue[Pic]===All,
FlagVariety[algebra,#]&/@CrossedList[algebra],
FlagVariety[algebra,#]&/@CrossedList[algebra,OptionValue[Pic]]]

FlagVarietyList[algebra_?ProductOfSimpleLieAlgebraQ,opt:OptionsPattern[{Pic-> All}]]:=
FlagVarietyList[algebra,opt]=
Module[{pic},
If[OptionValue[Pic]===All,
Join@@Table[FlagVarietyList[algebra,pic],{pic,Length[Factors[algebra]],Rank[algebra]}],
FlagVarietyList[algebra,OptionValue[Pic]]]]

FlagVarietyList[algebra_?ProductOfSimpleLieAlgebraQ,totalpic_?PositiveIntegerQ]:=
FlagVarietyList[algebra,totalpic]=
Module[{factors,pic,P1product,counts,exponent,keys,values,min,num,ranks,radix,inds,picCombinations,flagVarietyListWithoutP1Factors},
factors=Factors[algebra];
pic=totalpic;
P1product=Null;
counts=Counts[factors];
If[KeyExistsQ[counts,A1],
exponent=counts[A1];
P1product=FlagVariety@@ConstantArray[{A1,{1}},exponent];
pic-=exponent;counts=KeyDrop[counts,A1]];
{keys,values}={Keys[counts],Values[counts]};
min=Total[values];
Which[pic<min,{},
min==0,{P1product},True,
num=Length[keys]+pic-min-1;
ranks=Rank/@keys;
radix=(ranks-1)values+1;
inds=Table[IntegerDigits[i,MixedRadix[radix],Length[radix]],{i,0,Times@@radix-1}];
picCombinations=(#+values)&/@Select[inds,Total[#]==(pic-min)&];
flagVarietyListWithoutP1Factors=Flatten[Outer[CartesianProduct,Sequence@@(FlagVarietyListForPoweredAlgebra@@#&/@Transpose[{keys,values,#}]),1]&/@picCombinations];
If[P1product===Null,flagVarietyListWithoutP1Factors,
CartesianProduct[#,P1product]&/@flagVarietyListWithoutP1Factors]]]

FlagVarietyListForPoweredAlgebra[algebra_,k_,pic_]:=Module[{rank,possiblePartitions,crossedCombination},
rank=Rank[algebra];
possiblePartitions=IntegerPartitions[pic,{k},rank];
crossedCombination=Join@@(CrossedCombination[algebra,#]&/@possiblePartitions);
(FlagVariety@@Transpose[{ConstantArray[algebra,k],#}])&/@crossedCombination]

CrossedCombination[algebra_,partition_]:=Module[{counts,keys,values,multiChoose},
counts=Counts[partition];
{keys,values}={Keys[counts],Values[counts]};
multiChoose=MultiChoose[CrossedList[algebra,#[[1]]],#[[2]]]&/@Transpose[{keys,values}];
Flatten[Outer[Join,Sequence@@multiChoose,1],Length[keys]-1]]

CrossedList[algebra_]:=Module[{indices,symmetries,candidates,crossedList,orbit},
indices=Range[Rank[algebra]];
symmetries=DynkinSymmetries[algebra];
candidates=Select[Subsets[indices],#!={}&];
crossedList={};
While[candidates!=  {},
crossedList=Append[crossedList,candidates[[1]]];orbit=Table[Sort[Map[symmetries[[j,#]]&,candidates[[1]]]],{j,Length[symmetries]}];
candidates=Complement[candidates,orbit]];
crossedList]

CrossedList[algebra_, pic_]:=Module[{indices,symmetries,candidates,crossedList,orbit},
indices=Range[Rank[algebra]];
symmetries=DynkinSymmetries[algebra];
candidates=Select[Subsets[indices,{pic}],#!={}&];
crossedList={};
While[candidates!=  {},
crossedList=Append[crossedList,candidates[[1]]];orbit=Table[Sort[Map[symmetries[[j,#]]&,candidates[[1]]]],{j,Length[symmetries]}];
candidates=Complement[candidates,orbit]];
crossedList]

DynkinSymmetries[algebra_]:=Module[{class,rank,indices},
class=AlgebraClass[algebra];
rank=Rank[algebra];
indices=Range[rank];
Which[class===A,{indices,Reverse[indices]},
class===D&&rank==4,{{1,2,3,4},{3,2,4,1},{4,2,1,3},{1,2,4,3},{4,2,3,1},{3,2,1,4}},
class===D,{indices,Append[Append[Take[indices,rank-2],rank],rank-1]},
class===E6,{{1,2,3,4,5,6},{5,4,3,2,1,6}},
True,{indices}]]


(* ::Section:: *)
(*2.  Homogeneous Bundles*)


(* ::Subsection::Closed:: *)
(*Formatting*)


(* ::Input::Initialization:: *)
IrrBundleFormat[flagV_,weightLabel_]:=
Module[{label,crossed,algebra,colorList},
label=weightLabel;
crossed=CrossedNodes[flagV];
algebra=Algebra[flagV];
(label[[#]]=Subscript[label[[#]],\[FivePointedStar]])&/@crossed;
colorList=ColorList[algebra];
{label,colorList}]

IrrBundlePowerFormat[flagV_,weightLabelWithMul_,isSimple_]:=
Module[{weightLabel,exponent,label,colorList,dividerFormat,colorFormat,rankList},
{weightLabel,exponent}=weightLabelWithMul;
If[isSimple,
{label,colorList}=IrrBundleFormat[flagV,weightLabel];
If[exponent!= 1,label=ConstantArray[label,exponent],label={label}];
dividerFormat={{}};
colorFormat=ColorFormat[colorList],
rankList=Rank/@Factors[Algebra[flagV]];
{label,colorList}=Transpose[(IrrBundleFormat[Sequence@@#]&/@Transpose[{Factors[flagV],TakeList[weightLabel,rankList]}])];
If[exponent!= 1,
label=Join@@#&/@ConstantArray[label,exponent],
label={Join@@label}];
dividerFormat=DividersFormat[colorList];
colorFormat=ColorFormat[Join@@colorList]];
{label,dividerFormat,colorFormat}];

DirectSumBundleFormat[flagV_,weightWithMulList_,isSimple_,isIrreduciblePower_]:=
Module[{label,dividerFormat,colorFormat,labelList,dividerFormatList,colorFormatList},
If[isIrreduciblePower,
{label,dividerFormat,colorFormat}=IrrBundlePowerFormat[flagV,weightWithMulList[[1]],isSimple],
{labelList,dividerFormatList,colorFormatList}=Transpose[IrrBundlePowerFormat[flagV,#,isSimple]&/@weightWithMulList];
dividerFormat={dividerFormatList[[1,1]],DividersFormat[labelList][[1]]};
colorFormat=colorFormatList[[1]];
label=Join@@labelList];
{label,dividerFormat,colorFormat}]

Format[bundle:Bundle[flagV_?FlagVarietyQ][labels__]?BundleQ]:=
Module[{isReducible,isIrreduciblePower,isSimple,dividersFormat,colorFormat,label,weightLabelMuls,
labelList,dividerFormatList,colorFormatList,colorList,weightLabels,exponents,labelLists,colorLists},
isReducible=(Length[ExtensionSummands[bundle]]==1);
isSimple=(Length[Factors[flagV]]==1);
If[isReducible,
isIrreduciblePower=(Length[labels[[1]]]==1);
{label,dividersFormat,colorFormat}=DirectSumBundleFormat[flagV,labels,isSimple,isIrreduciblePower];
Superscript[Grid[label, Frame->True,
Spacings-> {Automatic,0.7},
Dividers->dividersFormat,
 Background->colorFormat],(" "<>ToString[Rank[bundle]])],
Row[ExtensionSummands[bundle],"+"]
]]

Format[ShiftedBundle[bundle_,shift_],TraditionalForm]:=If[DirectSumBundleQ[bundle],Labeled[bundle,"["<>ToString[shift]<>"]",Right],
Labeled[Framed[bundle,FrameMargins->Tiny,FrameStyle->Lighter[Gray,0.5]],"["<>ToString[shift]<>"]",Right]]

Format[BundleComplex[bundleList_,shift_],TraditionalForm]:=
Module[{label,table},
label=Table[" K"^ToString[j],{j,shift,shift+Length[bundleList]-1}];
table=Transpose[{label,bundleList}];
Grid[table,Frame->None,FrameStyle-> Gray,Background-> {{LightGray},None}, Spacings->0.5]]

ReplaceZeros[element_,expr_]:=If[element===0,expr,element];
Format[CohomologyTable[numbering_,list_],TraditionalForm]:=Module[{newlist,rank,table,header},
newlist=Map[ReplaceZeros[#,""]&,list,{2}];
rank=Length[list];
table=Reverse[Transpose[Prepend[Reverse[newlist],("H"^ToString[#])&/@numbering]]];
If[rank>1,header=Prepend[Table["K"^ToString[rank-j],{j,rank}],""];
table=Prepend[table,header];
Grid[table,Frame-> All,FrameStyle-> Gray,Background-> {{LightGray},{LightGray,None}},Spacings->{2,1}],
Grid[table,Frame-> All,FrameStyle-> Gray,Background-> {{LightGray},None},Spacings->{2,1}]]]

Format[Sheet[page_][numbering_,data_],TraditionalForm]:=Module[{columnBound,header,table},
columnBound=Length[data];
header=Prepend[Reverse[Table[ToString[j-1],{j,columnBound}]],"E"<>ToString[page]];
table=Prepend[Reverse[Table[Prepend[Reverse[Table[If[data[[k,j]]===0,"",data[[k,j]]],{k,columnBound}]],ToString[numbering[[j]]]],{j,Length[numbering]}]],header];
Grid[table,Frame-> All,FrameStyle-> Gray,Background-> {{LightGray},{LightGray,None}},Spacings->{2,1}]]


(* ::Subsection:: *)
(*Homogeneous Bundle  (Bundle)*)


(* ::Input::Initialization:: *)
Bundle /: BaseVariety[Bundle[flagV_][__]]:=flagV
Bundle /: ExtensionSummands[Bundle[flagV_?FlagVarietyQ][lists__List]]:=Bundle[flagV][#]&/@{lists}
Bundle /: DirectSummands[bundle:Bundle[flagV_][list_]?DirectSumBundleQ]:=Join@@((ConstantArray[(IrrBundle[flagV]@@#[[1]]),#[[2]]])&/@list)
Bundle /: Summands[bundle:Bundle[_][__]]:=Join@@DirectSummands/@ExtensionSummands[bundle]

BundleQ[Bundle[flagV_?FlagVarietyQ][lists__List]]:=Module[{rank},
rank=Rank[Algebra[flagV]];
And@@
((And@@(((Length[#[[1]]]==rank)&&(And@@IntegerQ/@#[[1]])&&PositiveIntegerQ@#[[2]])&/@#))&/@{lists})]

(* property *)
Rank[bundle_?BundleQ]:=
Total[Dim/@(ParabolicIrrep/@
(Join@@DirectSummands/@ExtensionSummands[bundle]))]
Dex[bundle_?BundleQ]:=Total[(Rank[#](BetaF[BaseVariety[#]] . DynkinLabel[#]))&/@Summands[bundle]]
Determinant[bundle:Bundle[flagV_][__]?BundleQ]:=LineBundle[flagV]@@Dex[bundle]

(* for ease of use *)
WeightSystem[bundle_?BundleQ]:=
Join@@WeightSystem/@(ParabolicIrrep/@(Summands[bundle]))
HighestWeight[bundle_?IrrBundleQ]:=HighestWeight@ParabolicIrrep@bundle

(* direct sum *)
DirectSumBundleQ[bundle_?BundleQ]:=(Length[ExtensionSummands[bundle]]==1)
ExtensionBundleQ[bundle_?BundleQ]:=(Length[ExtensionSummands[bundle]]>1)
DirectSum[bundles__?DirectSumBundleQ]:=
With[{flagV=BaseVariety[{bundles}[[1]]]},
Bundle[flagV][Sort@Tally[DynkinLabel/@(Join@@DirectSummands/@{bundles})]]]
ExtensionSum[bundles__?DirectSumBundleQ]:=Bundle[BaseVariety[{bundles}[[1]]]]@@((List@@#)[[1]]&/@{bundles})

(* irrducible bundles *)
IrrBundleQ[bundle_?DirectSumBundleQ]:=(Length[DirectSummands[bundle]]==1)
LineBundleQ[bundle_?DirectSumBundleQ]:=IrrBundleQ[bundle]&&(Rank[bundle]==1)

IrrBundle[flagV_][label__]:=Bundle[flagV][{{{label},1}}]
LineBundle[flagV_?FlagVarietyQ][twist__]:=Module[{crossed,label},
crossed=CrossedNodes[flagV];
label=ZeroVec[Rank[Algebra[flagV]]];
Do[label[[crossed[[j]]]]={twist}[[j]],{j,Length[crossed]}];
IrrBundle[flagV]@@label]

DynkinLabel[irrBundle_?IrrBundleQ]:=(List@@irrBundle)[[1,1,1]]

StructureO[flagV_?FlagVarietyQ]:=IrrBundle[flagV]@@ZeroVec[Rank[Algebra[flagV]]]

(* casting *)
IrrBundle[ParabolicIrrep[parabolic_][label__]?ParabolicIrrepQ]:=IrrBundle[FlagVariety[parabolic]][label]
ParabolicIrrep[Bundle[flagV_][{{{label__},1}}]?IrrBundleQ]:=ParabolicIrrep[ParabolicSubalgebra[flagV]][label]


(* ::Subsection:: *)
(*Operation for Bundles*)


(* ::Input::Initialization:: *)
Dual[bundle_?BundleQ]:=ExtensionSum@@Reverse[(DirectSum@@IrrBundle/@Dual/@ParabolicIrrep/@Summands[#])&/@ExtensionSummands[bundle]]


ExponentPartitions[rankList_,p_]:=
If[Length[rankList]==1,If[p<= rankList[[1]]&&p>= 0,{{p}},{}],
Join@@Table[Append[#,j]&/@ExponentPartitions[Drop[rankList,-1],p-j],{j,0,rankList[[-1]]}]];
UnboundedExponentPartitions[rankList_,p_]:=
If[Length[rankList]==1,If[p>= 0,{{p}},{}],
Join@@Table[Append[#,j]&/@UnboundedExponentPartitions[Drop[rankList,-1],p-j],{j,0,p}]];

ExteriorPower[bundle_?BundleQ,0]:=StructureO[BaseVariety[bundle]]
ExteriorPower[bundle_?BundleQ,1]:=bundle
SymmetricPower[bundle_?BundleQ,0]:=StructureO[BaseVariety[bundle]]
SymmetricPower[bundle_?BundleQ,1]:=bundle

ExteriorPower[bundle_?DirectSumBundleQ,k_?(#>=2&)]:=
ExteriorPower[bundle,k]=Module[{summands,rankList,exponentList,weightSystem},
summands=DirectSummands[bundle];
If[Length[summands]==1,
weightSystem=ExteriorPower[WeightSystem[bundle],k];
If[weightSystem==={},0,ToDirectSumBundle[weightSystem]],
rankList=Rank/@summands;
exponentList=ExponentPartitions[rankList,k];
DirectSum@@Sort@((Tensor@@(ExteriorPower[#[[1]],#[[2]]]&/@Transpose[{summands,#}]))&/@exponentList)]]
ExteriorPower[bundle_?ExtensionBundleQ,k_?(#>=2&)]:=
Module[{summands,rankList,exponentList,length,range,exponentListList},
summands=ExtensionSummands[bundle];
rankList=Rank/@summands;
exponentList=ExponentPartitions[rankList,k];
length=Length[summands];
range=Range[length];
exponentListList=Select[Table[Select[exponentList,# . range==j&],{j,k,length*k}],#!= {}&];
ExtensionSum@@((DirectSum@@Sort@((Tensor@@(ExteriorPower[#[[1]],#[[2]]]&/@Transpose[{summands,#}]))&/@#))&/@exponentListList)]
SymmetricPower[bundle_?DirectSumBundleQ,k_?(#>=2&)]:=
SymmetricPower[bundle,k]=Module[{summands,rankList,exponentList,weightSystem},
summands=DirectSummands[bundle];
If[Length[summands]==1,
weightSystem=SymmetricPower[WeightSystem[bundle],k];
If[weightSystem==={},0,ToDirectSumBundle[weightSystem]],
rankList=Rank/@summands;
exponentList=UnboundedExponentPartitions[rankList,k];
DirectSum@@Sort@((Tensor@@(SymmetricPower[#[[1]],#[[2]]]&/@Transpose[{summands,#}]))&/@exponentList)]]
SymmetricPower[bundle_?ExtensionBundleQ,k_?(#>=2&)]:=
Module[{summands,rankList,exponentList,length,range,exponentListList},
summands=ExtensionSummands[bundle];
rankList=Rank/@summands;
exponentList=UnboundedExponentPartitions[rankList,k];
length=Length[summands];
range=Range[length];
exponentListList=Select[Table[Select[exponentList,# . range==j&],{j,k,length*k}],#!= {}&];
ExtensionSum@@((DirectSum@@Sort@((Tensor@@(SymmetricPower[#[[1]],#[[2]]]&/@Transpose[{summands,#}]))&/@#))&/@exponentListList)]

(*
ExteriorPower[bundle_?DirectSumBundleQ,k_]:=
ExteriorPower[bundle,k]=
Module[{weightSystem},
weightSystem=ExteriorPower[WeightSystem[bundle],k];
If[weightSystem==={},0,ToDirectSumBundle[weightSystem]]];

SymmetricPower[bundle_?DirectSumBundleQ,k_]:=
SymmetricPower[bundle,k]=
Module[{weightSystem},
weightSystem=SymmetricPower[WeightSystem[bundle],k];ToDirectSumBundle[weightSystem]]
*)

Tensor[bundles__?DirectSumBundleQ]:=Module[{weightSystem},
weightSystem=Tensor@@WeightSystem/@{bundles};ToDirectSumBundle[weightSystem]]

Tensor[bundles__?BundleQ]:=ExtensionSum@@Flatten@Outer[Tensor,Sequence@@(ExtensionSummands/@{bundles})]

ExteriorPowerTensor[bundleEdual_?DirectSumBundleQ,k_,bundleG_?DirectSumBundleQ]:=
Module[{weightSystemG,weightSystem},
weightSystemG=WeightSystem[bundleG];
weightSystem=Tensor[weightSystemG,ExteriorPower[WeightSystem[bundleEdual],k]];
If[weightSystem==={},0,ToDirectSumBundle[weightSystem]]]

ExteriorPowerTensor[bundleEdual_?DirectSumBundleQ,k_,bundleG_?ExtensionBundleQ]:=Module[{summands},
summands=ExtensionSummands[bundleG];
ExtensionSum@@(ExteriorPowerTensor[bundleEdual,k,#]&/@summands)]

ToDirectSumBundle[weightSystem_]:=Module[{flagV,pirreps},
flagV=FlagVariety[Algebra[weightSystem[[1]]]];
pirreps=DecomposeWeightSystems[Counts[Select[weightSystem,ParabolicDominantQ]]];
Bundle[flagV][Sort@({List@@#[[1]],#[[2]]}&/@pirreps)]]

ToDirectSumBundle[flagV_?FlagVarietyQ,weightSystem_]:=Module[{pirreps},
pirreps=DecomposeWeightSystems[Counts[Select[weightSystem,ParabolicDominantQ]]];
Bundle[flagV][Sort@({List@@#[[1]],#[[2]]}&/@pirreps)]]


(* ::Subsection:: *)
(*Tangent Bundle *)


(* ::Input::Initialization:: *)
CanonicalBundle[flagV_?FlagVarietyQ]:=LineBundle[flagV]@@(-FirstChern[flagV])

AnticanonicalBundle[flagV_?FlagVarietyQ]:=LineBundle[flagV]@@FirstChern[flagV]

TangentBundle[flagV_?FlagVarietyQ]:=
TangentBundle[flagV]=
Module[{weightsOfTangent,assoc,pirrepAssoc,pirreps,muls,labels,alphas,
nVec,nAbs,indices},
weightsOfTangent=WeightsOfTangent[flagV];
assoc=ParabolicDominantWeightSystem[weightsOfTangent];
pirrepAssoc=DecomposeWeightSystems[assoc];
{pirreps,muls}=Transpose[{#[[1]],#[[2]]}&/@pirrepAssoc];
labels=List@@#&/@pirreps;
alphas=AlphaBasis@HighestWeight[#]&/@pirreps;
nVec=RestrictVec[#,CrossedNodes[flagV]]&/@alphas;
nAbs=Total/@nVec;
indices=ReverseSort[DeleteDuplicates[nAbs]];
ExtensionSum@@Table[Bundle[flagV]@Transpose[Select[Transpose[{Transpose[{labels,muls}],nAbs}],#[[2]]==indices[[j]]&]][[1]],{j,Length[indices]}]]

CotangentBundle[flagV_?FlagVarietyQ]:=Dual@TangentBundle[flagV]


(* ::Subsection::Closed:: *)
(*Shift of Bundles (ShiftedBundle)*)


(* ::Input::Initialization:: *)
Shift[bundle_?BundleQ,j_]:=ShiftedBundle[bundle,j]
ShiftedBundle /: ShiftedBundle[bundle_,0]:=bundle
ShiftedBundle /: Bundle[ShiftedBundle[bundle_,_]]:=bundle
ShiftedBundle /: ShiftIndex[ShiftedBundle[_,shift_]]:=shift
ShiftedBundle /: Shift[ShiftedBundle[bundle_,shift_],add_]:=ShiftedBundle[bundle,shift+add]
ShiftedBundleQ[bundle_]:=MatchQ[bundle,ShiftedBundle[_?BundleQ,_?IntegerQ]]

BundleOrShiftedBundleQ[bundle_]:=BundleQ[bundle]||ShiftedBundleQ[bundle]
DirectSumShiftedBundleQ[bundle_]:=
If[ShiftedBundleQ[bundle],DirectSumBundleQ[Bundle[bundle]],False]


(* ::Subsection:: *)
(*Cohomology of Bundles (CohomologyTable)*)


(* ::Input::Initialization:: *)
BundleDim[bundle_]:=If[bundle===0,0,Dim[bundle]]
CohomologyTable /: Dim[table:CohomologyTable[_,_]]:=
CohomologyTable[#[[1]]&@(List@@table),
BundleDim@#&/@#&/@(#[[2]]&@(List@@table))]

Options[CohomologyTable]={Range-> Automatic,Support-> All};
CohomologyTable[bundle_?DirectSumBundleQ,opts:OptionsPattern[]]:=
Module[{weights,list},
weights=HighestWeight/@DirectSummands[bundle];
list=DirectSum@@#&/@(Join@@#&/@Transpose[BottBorelWeil/@weights]);
Which[OptionValue[Range]===All,
list=Numbering[list,0],
OptionValue[Range]===Automatic,
list=DeleteCases[Numbering[list,0],{_,0}],True,
list=RestrictVec[Numbering[list,0],OptionValue[Range]+1]];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{Dim[#[[2]]]}}&@Transpose[list])]]

CohomologyTable[shiftedBundle_?DirectSumShiftedBundleQ,opts:OptionsPattern[]]:=
Module[{bundle,shift,weights,list,filledList},
bundle=Bundle[shiftedBundle];
shift=ShiftIndex[shiftedBundle];
weights=HighestWeight/@DirectSummands[bundle];
list=DirectSum@@#&/@(Join@@#&/@Transpose[BottBorelWeil/@weights]);
Which[OptionValue[Range]===All,
list=Numbering[list,shift],
OptionValue[Range]===Automatic,
list=DeleteCases[Numbering[list,shift],{_,0}],
True,
filledList=Join@@{Table[{j,0},{j,0,shift-1}],
Numbering[list,shift],
Table[{j,0},{j,Length[list]+shift-1,Length[list]-1}]};
list=RestrictVec[filledList,Sort@OptionValue[Range]+1]];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{Dim[#[[2]]]}}&@Transpose[list])]]

CohomologyTable[bundle_?ExtensionBundleQ,opts:OptionsPattern[]]:=
Module[{complex},complex=QisComplex[bundle];
LimitCohomology[complex,opts]]

(*
CohomologyTable[bundle_?ExtensionBundleQ,opts:OptionsPattern[]]:=Module[{complex,cohomologyTable,list,isComputable,max},complex=QisComplex[bundle];
cohomologyTable=CohomologyTable[complex,Range\[Rule] All];
list=List@@cohomologyTable;
isComputable=And@@(EmptyQ/@(Intersection@@#&/@(DirectSummands/@#&/@Transpose[list[[2]]])));
If[isComputable,
max=Length[list[[1]]];
list=Append[Transpose[list[[2]]],{0,0}];
list=Table[DirectSum[list[[j,1]],list[[j+1,2]]],{j,max}],
Print["need to check morphisms"]];
Which[OptionValue[Range]===All,
list=Numbering[list,0],
OptionValue[Range]===Automatic,
list=DeleteCases[Numbering[list,0],{_,0}],
True,
list=RestrictVec[Numbering[list,0],OptionValue[Range]+1]];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{#[[2]]}}&@Transpose[list])]]
*)

FillZeros[assoc_Association,numbering_List]:=If[KeyExistsQ[assoc,#],assoc[#],0]&/@numbering

CohomologyTable[complex_?BundleComplexQ,opts:OptionsPattern[]]:=
Module[{cohLists,numbering,assocs},
cohLists=List@@CohomologyTable[#,Range-> OptionValue[Range]]&/@BundleList[complex];
numbering=Union@@Transpose[cohLists][[1]];
If[EmptyQ[numbering],CohomologyTable[{},{{}}],
numbering=Range[Min@numbering,Max@numbering]; (* an interval *)
assocs=AssociationThread[#[[1]],#[[2,1]]]&/@cohLists;
CohomologyTable[numbering,FillZeros[#,numbering]&/@assocs]]]

ToElement[rep_,expr_]:=If[rep==={},expr,rep];
Cohomology[bundle_?BundleQ,k_]:=Module[{list},
list=List@@CohomologyTable[bundle];
If[MemberQ[list[[1]],k],(AssociationThread@@list)[k][[1]],0]]

Ext[bundle1_?DirectSumBundleQ,bundle2_?DirectSumBundleQ,k_]:=
Cohomology[Tensor[Dual[bundle1],bundle2],k]
Ext1[bundle1_?DirectSumBundleQ,bundle2_?DirectSumBundleQ]:=Ext[bundle1,bundle2,1]
ExtTable[bundle1_?DirectSumBundleQ,bundle2_?DirectSumBundleQ]:=CohomologyTable[Tensor[Dual[bundle1],bundle2]]


(* ::Subsection::Closed:: *)
(*Complex (BundleComplex)*)


(* ::Input::Initialization:: *)
BundleComplex /: BundleList[BundleComplex[bundleList_,_]]:=bundleList
BundleComplex /: ShiftIndex[BundleComplex[_,shift_]]:=shift
BundleComplex /: Shift[BundleComplex[bundleList_,shift_],add_]:=BundleComplex[bundleList,shift+add]
BundleComplexQ[complex_]:=MatchQ[complex,BundleComplex[{__?BundleOrShiftedBundleQ},_?IntegerQ]]

(* casting *)
BundleComplex[bundle_?BundleQ]:=BundleComplex[{bundle},0]
BundleComplex[ShiftedBundle[bundle_,shift_]?ShiftedBundleQ]:=BundleComplex[{bundle},shift]

(*
QisComplex[bundle_?BundleQ]:=Module[{summands},
If[DirectSumBundleQ[bundle],
BundleComplex@bundle,
summands=ExtensionSummands[bundle];
BundleComplex[{ExtensionSum@@Drop[summands,1],Shift[summands[[1]],1]},0]]]
*)
QisComplex[bundle_?BundleQ]:=Module[{summands,length},
If[DirectSumBundleQ[bundle],
BundleComplex@bundle,
summands=ExtensionSummands[bundle];
length=Length[summands];
BundleComplex[Reverse@Table[Shift[summands[[j]],length-j],{j,length}],0]]]


(* ::Subsection:: *)
(*Koszul Complex*)


(* ::Input::Initialization:: *)
Options[KoszulComplex]={RecordTime-> False};
KoszulComplex[bundleEdual_?DirectSumBundleQ,opts:OptionsPattern[]]:=
KoszulComplex[bundleEdual,opts]=
Module[{table, initialTime},
If[OptionValue[RecordTime],
table={};
initialTime=SessionTime[];
Do[Print[{j,SessionTime[]-initialTime}];initialTime=SessionTime[];
table=Append[table,ExteriorPower[bundleEdual,j]],{j,0,Rank[bundleEdual]}];
BundleComplex[table,0],
BundleComplex[Table[ExteriorPower[bundleEdual,j],{j,0,Rank[bundleEdual]}],0]]]

KoszulComplex[bundleEdual_?DirectSumBundleQ,bundleG_?BundleQ,opts:OptionsPattern[]]:=
KoszulComplex[bundleEdual,bundleG,opts]=
Module[{table, initialTime},
If[OptionValue[RecordTime],
table={};
initialTime=SessionTime[];
Do[Print[{j,SessionTime[]-initialTime}];initialTime=SessionTime[];
table=Append[table,ExteriorPowerTensor[bundleEdual,j,bundleG]],{j,0,Rank[bundleEdual]}];
BundleComplex[table,0],BundleComplex[Table[ExteriorPowerTensor[bundleEdual,j,bundleG],{j,0,Rank[bundleEdual]}],0]]]


(* ::Subsection::Closed:: *)
(*Spectral Sequence  (Sheet)*)


(* ::Input::Initialization:: *)
SheetQ[sheet_] := MatchQ[sheet,Sheet[_?IntegerQ][_?VectorQ,_?MatrixQ]]
Page[Sheet[page_][__]?SheetQ]:=page
InitialSheet[complex_?BundleComplexQ]:=
InitialSheet[complex]=
Sheet[0]@@List@@CohomologyTable[complex]

DecomposeSheet[sheet_?SheetQ]:=Module[{numbering,data,r,rowBound,columnBound,bound,indList},
{{numbering,data},r}={List@@sheet,Page[sheet]};
rowBound=Length[numbering];
columnBound=Length[data];
bound=Floor[columnBound/(r+1)];
indList=Union[Join@@Table[Select[Table[{i -(r+1)k,j-r*k},{k,-bound,bound}],And@@Positive/@#&&And@@Positive/@{columnBound+1-#[[1]],rowBound+1-#[[2]]}&],{i,columnBound},{j,rowBound}]];
Map[data[[#[[1]],#[[2]]]]&,indList,{2}]]

StableSequenceQ[list_]:=Module[{except0},
	except0=Length[DeleteCases[list,0]];
	except0==0||except0==1]
VariableK[s_]:=ToExpression["k"<>ToString[s]];
ComputeCohomology[seqs_,initK_]:=Module[{k,newSeqs,seq,cohList,triggerDuring,j},
	k=initK;
	newSeqs=Table[
	seq=seqs[[compI]];
	If[StableSequenceQ[seq],seq,
		cohList=seq;
		triggerDuring=False;
		j=1;
		While[j<= Length[seq],
			While[Not[seq[[j]]=== 0]&&j< Length[seq],
			If[triggerDuring,
				If[seq[[j+1]]===0,cohList[[j]]=seq[[j]]-(seq[[j-1]]-VariableK[k-1]),
				cohList[[j]]=VariableK[k]-(seq[[j-1]]-VariableK[k-1]);k++],
			cohList[[j]]=VariableK[k];
			k++;triggerDuring=True];j++];
		If[j==Length[seq]&&Not[seq[[j]]=== 0]&&triggerDuring,cohList[[j]]=seq[[j]]-(seq[[j-1]]-VariableK[k-1])];
		triggerDuring=False;j++];
		cohList]
	,{compI,Length[seqs]}];
	{ReplaceVariables[newSeqs],k}]

ConstructNextSheet[preSheet_?SheetQ,seqs_]:=Module[{numbering,data,r,rowBound,columnBound,bound,indList,indAll,dimAll},
{{numbering,data},r}={List@@preSheet,Page[preSheet]};
rowBound=Length[numbering];
columnBound=Length[data];
bound=Floor[columnBound/(r+1)];
data=Table[0,columnBound,rowBound];
indList=Union[Join@@Table[Select[Table[{i -(r+1)k,j-r*k},{k,-bound,bound}],And@@Positive/@#&&And@@Positive/@{columnBound+1-#[[1]],rowBound+1-#[[2]]}&],{i,columnBound},{j,rowBound}]];
indAll=Join@@indList;
dimAll=Join@@seqs;
(data[[#[[1,1]],#[[1,2]]]]=#[[2]])&/@Transpose[{indAll,dimAll}];
Sheet[r+1][numbering,data]]

Options[ReplaceVariables]={InitialIndex-> 1,ReturnIndex-> False};
ReplaceVariables[seqs_,opts:OptionsPattern[]]:=Module[{variables,newVariables,eval},
variables=Union[Join@@Variables/@Flatten[seqs]];
If[EmptyQ[variables],If[OptionValue[ReturnIndex],{seqs,OptionValue[InitialIndex]},seqs],
newVariables=Table[VariableK[s],{s,OptionValue[InitialIndex],Length[variables]+OptionValue[InitialIndex]-1}];
eval=(#[[1]]-> #[[2]])&/@Transpose[{variables,newVariables}];
If[OptionValue[ReturnIndex],{seqs/.eval,OptionValue[InitialIndex]+
Length[newVariables]},seqs/.eval]]]

Options[SpectralSequence]={InitialIndex-> 1};
SpectralSequence[sheet_?SheetQ,opts:OptionsPattern[]]:=Module[{numbering,data,allSheets,workingSheet,ind,seqs},
{numbering,data}=List@@sheet;
allSheets={sheet};
workingSheet=sheet;
ind=OptionValue[InitialIndex];Do[seqs=DecomposeSheet[workingSheet];
{seqs,ind}=ComputeCohomology[seqs,ind];
workingSheet=ConstructNextSheet[workingSheet,seqs];
AppendTo[allSheets,workingSheet],Min[Length[data]-1,Length[numbering]]];
allSheets]


(* ::Subsection:: *)
(*Cohomology of Complexes*)


(* ::Input::Initialization:: *)
Options[LimitCohomology]={Range-> Automatic,Support-> All};
LimitCohomology[complex_?BundleComplexQ,opts:OptionsPattern[]]:=
Module[{sheet,limitSheet,numbering,data,columnBound,rowBound,indList,keys,values,list,assoc,filledKeys,vars,eqns,sol,support},
sheet=InitialSheet[complex];
limitSheet=SpectralSequence[sheet][[-1]];
{numbering,data}=List@@limitSheet;
{columnBound,rowBound}=Dimensions[data];
indList=Table[Select[Table[{i,j+i},{i,Min[1,-j+1],Max[columnBound,-j+rowBound]}],And@@Positive/@#&&And@@Positive/@{columnBound+1-#[[1]],rowBound+1-#[[2]]}&],{j,-columnBound+1,rowBound-1}];
keys=Table[j+numbering[[1]],{j,-columnBound+1,rowBound-1}];
values=Table[Total[data[[#[[1]],#[[2]]]]&/@indList[[j]]],{j,Length[indList]}];
Which[Not[OptionValue[Support]===All],
support=OptionValue[Support];
vars=Union[Join@@Variables/@Flatten[data]];
list=Transpose[{keys,values}];
If[vars!= {},eqns=(#==0)&/@Transpose[Select[list,Not[MemberQ[support,#[[1]]]]&]][[2]];sol=Quiet[Solve[eqns,vars]][[1]];
If[EmptyQ[sol],Print["error"]],sol={}];
list=list/.sol;
list=ReplaceVariables[list];
assoc=AssociationThread@@Transpose[list];
filledKeys=Range[Min[0,Min@keys,Min@support],Max[0,Max@keys,Max@support]];
list=Transpose[{filledKeys,FillZeros[assoc,filledKeys]}];
list=DeleteCases[list,{_?(Not[MemberQ[support,#]]&),_}];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{#[[2]]}}&@Transpose[list])],
OptionValue[Range]===All,
assoc=AssociationThread[keys,values];
filledKeys=Range[Min[0,Min@keys],Max[0,Max@keys]];
CohomologyTable[filledKeys,{FillZeros[assoc,filledKeys]}],
OptionValue[Range]===Automatic,
list=Transpose[{keys,values}];
list=DeleteCases[list,{_,0}];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{#[[2]]}}&@Transpose[list])]]]



(* ::Section:: *)
(*3.  Complete Intersection Varieties*)


(* ::Subsection:: *)
(*Formatting*)


(* ::Input::Initialization:: *)
Format[ci:CompleteIntersection[flagV_?FlagVarietyQ][labels__]]:=
Module[{isSimple,isIrreduciblePower,label,dividersFormat,colorFormat},
isSimple=(Length[Factors[flagV]]==1);
isIrreduciblePower=(Length[labels[[1]]]==1);
{label,dividersFormat,colorFormat}=DirectSumBundleFormat[flagV,labels,isSimple,isIrreduciblePower];
Grid[label, Frame->True,FrameStyle-> Darker[Blue],
Spacings-> {Automatic,0.7},
Dividers->dividersFormat,
 Background->colorFormat]]

Format[bundle:Bundle[ci_?CompleteIntersectionQ][labels__]?RestrictedBundleQ]:=
Module[{flagV,isReducible,isIrreduciblePower,isSimple,dividersFormat,colorFormat,label,weightLabelMuls,
labelList,dividerFormatList,colorFormatList,colorList,weightLabels,exponents,labelLists,colorLists},
flagV=AmbientVariety[ci];
isReducible=(Length[ExtensionSummands[bundle]]==1);
isSimple=(Length[Factors[flagV]]==1);
If[isReducible,
isIrreduciblePower=(Length[labels[[1]]]==1);
{label,dividersFormat,colorFormat}=DirectSumBundleFormat[flagV,labels,isSimple,isIrreduciblePower];
Superscript[Grid[label, Frame->True,
FrameStyle-> Darker[Darker[Blue]],
Spacings-> {Automatic,0.7},
Dividers->dividersFormat,
 Background->colorFormat],(" "<>ToString[Rank[bundle]])],
Row[ExtensionSummands[bundle],"+"]
]]


(* ::Subsection::Closed:: *)
(*Complete Intersection Variety*)


(* ::Input::Initialization:: *)
CompleteIntersection[Bundle[flagV_][labels__List]]:=CompleteIntersection[flagV][labels]

CompleteIntersection /: AmbientVariety[CompleteIntersection[flagV_][__]]:=flagV
CompleteIntersection /: DefiningBundle[CompleteIntersection[flagV_][labels__]]:=Bundle[flagV][labels]
CompleteIntersectionQ[ci:CompleteIntersection[flagV_][labels__]]:=
FlagVarietyQ[flagV]&&BundleQ[DefiningBundle[ci]]

Dim[ci_?CompleteIntersectionQ]:=Dim[AmbientVariety[ci]]-Rank[DefiningBundle[ci]]

FirstChern[ci_?CompleteIntersectionQ]:=FirstChern[AmbientVariety[ci]]-Dex[DefiningBundle[ci]]

WeakCalabiYauQ[ci_?CompleteIntersectionQ]:=And@@(#==0&/@FirstChern[ci])

CalabiYauQ[ci_?CompleteIntersectionQ]:=Module[{dim,dims},
If[WeakCalabiYauQ[ci],dim=Dim[ci];
dims=ZeroVec[dim+1];dims[[1]]=1;dims[[-1]]=1;
dims===List@@CohomologyTable[StructureO[ci],Support-> Range[0,dim]][[2,1]],False]]


(* ::Subsection:: *)
(*Restricted Bundles*)


(* ::Input::Initialization:: *)
Restrict[bundle_?BundleQ,ci_?CompleteIntersectionQ]:=If[BaseVariety@bundle===AmbientVariety@ci,Bundle[ci]@@(List@@bundle)]

Bundle /: AmbientBundle[Bundle[ci_?CompleteIntersectionQ][labels__]]:=Bundle[AmbientVariety[ci]][labels]

RestrictedBundleQ[bundle:Bundle[_?CompleteIntersectionQ][__]]:=BundleQ[AmbientBundle[bundle]]

Rank[bundle_?RestrictedBundleQ]:=Rank[AmbientBundle[bundle]]

ExtensionSummands[bundle_?RestrictedBundleQ]:=
Restrict[#,BaseVariety[bundle]]&/@ExtensionSummands[AmbientBundle[bundle]]

DirectSummands[bundle_?RestrictedBundleQ]:=
Restrict[#,BaseVariety[bundle]]&/@DirectSummands[AmbientBundle[bundle]]

Summands[bundle_?RestrictedBundleQ]:=
Restrict[#,BaseVariety[bundle]]&/@Summands[AmbientBundle[bundle]]

StructureO[ci_?CompleteIntersectionQ]:=Restrict[StructureO[AmbientVariety[ci]],ci]

NumberOfComponents[ci_?CompleteIntersectionQ]:=
List@@CohomologyTable[StructureO[ci],Support-> Range[0,Dim[ci]]][[2,1,1]]

CohomologyTable[bundle_?RestrictedBundleQ,opts:OptionsPattern[]]:=Module[{ci,koszul},
ci=BaseVariety[bundle];
koszul=KoszulComplex[Dual@DefiningBundle[ci],AmbientBundle[bundle]];
LimitCohomology[koszul,opts]]

NormalBundle[ci_?CompleteIntersectionQ]:=Restrict[DefiningBundle[ci],ci]
ConormalBundle[ci_?CompleteIntersectionQ]:=Restrict[Dual@DefiningBundle[ci],ci]

RestrictedBundleComplexQ[complex_]:=MatchQ[complex,BundleComplex[{__?RestrictedBundleQ},_?IntegerQ]]

CohomologyTable[complex_?RestrictedBundleComplexQ,opts:OptionsPattern[]]:=
Module[{cohLists,ind,numbering,assocs},
cohLists=List@@CohomologyTable[#,Range-> OptionValue[Range]]&/@BundleList[complex];
ind=1;Do[{cohLists[[k,2]],ind}=ReplaceVariables[cohLists[[k,2]],InitialIndex-> ind,ReturnIndex->True],{k,Length[cohLists]}];
numbering=Union@@Transpose[cohLists][[1]];
numbering=Range[Min@numbering,Max@numbering]; (* an interval *)
assocs=AssociationThread[#[[1]],#[[2,1]]]&/@cohLists;
CohomologyTable[numbering,FillZeros[#,numbering]&/@assocs]]

InitialSheet[complex_?RestrictedBundleComplexQ]:=
Sheet[0]@@List@@CohomologyTable[complex]

LimitCohomology[complex_?RestrictedBundleComplexQ,opts:OptionsPattern[]]:=
Module[{sheet,limitSheet,numbering,data,columnBound,rowBound,indList,keys,values,list,assoc,filledKeys,vars,eqns,sol,support},
sheet=InitialSheet[complex];
vars=Union[Join@@Variables/@Flatten[List@@sheet]];
limitSheet=SpectralSequence[sheet,InitialIndex-> Length[vars]+1][[-1]];
{numbering,data}=List@@limitSheet;
{columnBound,rowBound}=Dimensions[data];
indList=Table[Select[Table[{i,j+i},{i,Min[1,-j+1],Max[columnBound,-j+rowBound]}],And@@Positive/@#&&And@@Positive/@{columnBound+1-#[[1]],rowBound+1-#[[2]]}&],{j,-columnBound+1,rowBound-1}];
keys=Table[j+numbering[[1]],{j,-columnBound+1,rowBound-1}];
values=Table[Total[data[[#[[1]],#[[2]]]]&/@indList[[j]]],{j,Length[indList]}];
Which[
Not[OptionValue[Support]===All],
support=OptionValue[Support];
vars=Union[Join@@Variables/@Flatten[data]];
list=Transpose[{keys,values}];
If[vars!= {},eqns=(#==0)&/@Transpose[Select[list,Not[MemberQ[support,#[[1]]]]&]][[2]];
sol=Quiet[Solve[eqns,vars]][[1]];
If[EmptyQ[sol]&&Not[And@@eqns===True],Print[{eqns,vars}]],sol={}];
list=list/.sol;
list=ReplaceVariables[list];
assoc=AssociationThread@@Transpose[list];
filledKeys=Range[Min[0,Min@keys,Min@support],Max[0,Max@keys,Max@support]];
list=Transpose[{filledKeys,FillZeros[assoc,filledKeys]}];
list=DeleteCases[list,{_?(Not[MemberQ[support,#]]&),_}];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{#[[2]]}}&@Transpose[list])],

OptionValue[Range]===All,
assoc=AssociationThread[keys,values];
filledKeys=Range[Min[0,Min@keys],Max[0,Max@keys]];
CohomologyTable[filledKeys,{FillZeros[assoc,filledKeys]}],
OptionValue[Range]===Automatic,
list=Transpose[{keys,values}];
list=DeleteCases[list,{_,0}];
list=ReplaceVariables[list];
If[EmptyQ[list],CohomologyTable[{},{{}}],CohomologyTable@@({#[[1]],{#[[2]]}}&@Transpose[list])]]]


(* ::Subsection:: *)
(*Conormal Complex*)


(* ::Input::Initialization:: *)
ConormalComplex[ci_?CompleteIntersectionQ,j_?IntegerQ]:=
Module[{flagV,cotangent,bundleEdual,bundleList},
flagV=AmbientVariety[ci];
cotangent=CotangentBundle[flagV];
bundleEdual=Dual@DefiningBundle[ci];
bundleList=Restrict[#,ci]&/@Table[Tensor[ExteriorPower[cotangent,j-s],SymmetricPower[bundleEdual,s]],{s,0,j}];
BundleComplex[bundleList,0]]



(* ::Subsection::Closed:: *)
(*Listing Complete Intersection Varieties*)


(* ::Input::Initialization:: *)
Options[CICY]={BundleType-> LineBundles};
CICY[flagV_?FlagVarietyQ,dimX_,opts:OptionsPattern[]]:=With[{
	c1X=ZeroVec[Pic[flagV]]},
	CompleteIntersections[flagV,{dimX,c1X},opts]]

Options[CompleteIntersections]={BundleType-> LineBundles};
CompleteIntersections[flagV_?FlagVarietyQ,{dimX_,c1X_},opts:OptionsPattern[]]:=
CompleteIntersections[flagV,{dimX,c1X},opts]=
Module[{dimF,c1F,codim,coindex,remRankDex,possibleLineBundles,possibleBundlesWithRankDex,bundles},
dimF=Dim[flagV];
c1F=FirstChern[flagV];
codim=dimF-dimX;
coindex=c1F-c1X;
remRankDex={codim,coindex};
possibleLineBundles=PossibleLineBundles[flagV,coindex];
Which[OptionValue[BundleType]===LineBundles,
bundles=DirectSum@@#&/@LineBundleCombinations[remRankDex,possibleLineBundles];
CompleteIntersection/@bundles,
OptionValue[BundleType]===VectorBundles,
possibleBundlesWithRankDex=PossibleIrrBundlesWithRankDex[flagV,remRankDex];
bundles=DirectSum@@#&/@BundleCombinations[remRankDex,possibleBundlesWithRankDex,possibleLineBundles];
CompleteIntersection/@bundles,
OptionValue[BundleType]===All,
Join@@{CompleteIntersections[flagV,{dimX,c1X},BundleType-> LineBundles],CompleteIntersections[flagV,{dimX,c1X},BundleType-> VectorBundles]}]]

LineBundleCombinations[remRankDex_,possibleLineBundles_]:=
	Module[{zeroRankDex,lineBundleCombinations,newPossibleLineBundles,newRemRankDex,tempLineBundleCombinations},
	zeroRankDex={0,ZeroVec[Length[remRankDex[[2]]]]};
	newPossibleLineBundles=Select[possibleLineBundles,PossibleLineBundleQ[Dex[#],remRankDex[[2]]]&];
	lineBundleCombinations={};
	Do[newRemRankDex=remRankDex-{1,Dex[newPossibleLineBundles[[j]]]};
		If[newRemRankDex ==zeroRankDex,
			AppendTo[lineBundleCombinations,{newPossibleLineBundles[[j]]}],
		tempLineBundleCombinations=LineBundleCombinations[newRemRankDex,Drop[newPossibleLineBundles,j-1]];
		If[tempLineBundleCombinations!={},
			lineBundleCombinations=Join[lineBundleCombinations,Prepend[#,newPossibleLineBundles[[j]]]&/@tempLineBundleCombinations]]],
	{j,Length[newPossibleLineBundles]}];
	lineBundleCombinations]

BundleCombinations[remRankDex_,possibleBundlesWithRankDex_,possibleLineBundles_]:=
BundleCombinations[remRankDex,possibleBundlesWithRankDex,possibleLineBundles]=Module[{zeroRankDex,bundleCombinations,newPossibleBundlesWithRankDex,newRemRankDex,tempBundleCombinations,newPossibleLineBundles},
	zeroRankDex={0,ZeroVec[Length[remRankDex[[2]]]]};
	newPossibleBundlesWithRankDex=Select[possibleBundlesWithRankDex,PossibleIrrBundleQ[#[[2]],remRankDex]&];
	newPossibleLineBundles=Select[possibleLineBundles,PossibleLineBundleQ[Dex[#],remRankDex[[2]]]&];
	bundleCombinations={};
	Do[newRemRankDex=remRankDex-newPossibleBundlesWithRankDex[[j,2]];
		If[newRemRankDex ==zeroRankDex,
			AppendTo[bundleCombinations,{newPossibleBundlesWithRankDex[[j,1]]}],
		tempBundleCombinations=	Join@@{LineBundleCombinations[newRemRankDex,newPossibleLineBundles],
			BundleCombinations[newRemRankDex,Drop[newPossibleBundlesWithRankDex,j-1],newPossibleLineBundles]};
		If[tempBundleCombinations!={},
		bundleCombinations=Join[bundleCombinations,Prepend[#,newPossibleBundlesWithRankDex[[j,1]]]&/@tempBundleCombinations]]],
	{j,Length[newPossibleBundlesWithRankDex]}];
	bundleCombinations]


PossibleLineBundles[flagV_?FlagVarietyQ,remDex_]:=
PossibleLineBundles[flagV,remDex]=
	Module[{rank,crossed,pic,dexShifted,label,dexL},
	rank=Rank[Algebra[flagV]];
	crossed=CrossedNodes[flagV];
	pic=Length[remDex];
	dexShifted=remDex+OneVec[pic];
	label=ZeroVec[rank];
	Table[dexL=IntegerDigits[j,MixedRadix[dexShifted],pic];
	Do[label[[crossed[[j]]]]=dexL[[j]],{j,Length[crossed]}];
	IrrBundle[flagV]@@label,{j,Times@@dexShifted-1}]]

PossibleIrrBundlesWithRankDex[flagV_?FlagVarietyQ,remRankDex_]:=
PossibleIrrBundlesWithRankDex[flagV,remRankDex]=
	Module[{rank,possibleIrrBundles,label,maxWeight,irrBundle,rankDexE},
	rank=Rank[Algebra[flagV]];
	possibleIrrBundles={};
	maxWeight=MaxWeight[flagV,remRankDex,rank];
	Do[label=IntegerDigits[j,MixedRadix[maxWeight],rank];
		irrBundle=IrrBundle[flagV]@@label;
		rankDexE={Rank[irrBundle],Dex[irrBundle]};
		If[rankDexE[[1]]!=1 && PossibleIrrBundleQ[rankDexE,remRankDex],
			AppendTo[possibleIrrBundles,{irrBundle,rankDexE}]]
		,{j,Times@@maxWeight-1}];
	possibleIrrBundles]

PossibleLineBundleQ[dex_,remDex_]:=And@@Table[dex[[j]]<= remDex[[j]],{j,Length[dex]}]
PossibleIrrBundleQ[rankDex_,remRankDex_]:=
(rankDex[[1]]<= remRankDex[[1]])&&
And@@((rankDex[[2,#]]<= remRankDex[[2,#]])&/@Range[Length[rankDex[[2]]]])

MaxWeight[flagV_?FlagVarietyQ,remRankDex_,algebraRank_]:=Module[{crossed,uncrossed,maxWeight,label,irrBundle,codim,coindex,jj},
crossed=CrossedNodes[flagV];
uncrossed=Complement[Range[algebraRank],crossed];
maxWeight=ZeroVec[algebraRank];
{codim,coindex}=remRankDex;
Do[If[MemberQ[uncrossed,j],
label=ZeroVec[algebraRank];label[[j]]++;
irrBundle=IrrBundle[flagV]@@label;
While[Rank[irrBundle]<= codim&&NonNegativeQ[coindex-Dex[irrBundle]],
label[[j]]++;
irrBundle=IrrBundle[flagV]@@label];
maxWeight[[j]]=label[[j]],
jj=1;
While[PossibleCrossedNodeQ[jj,j,{algebraRank,flagV,codim,coindex,uncrossed}],
jj++];
maxWeight[[j]]=jj],{j,algebraRank}];
maxWeight]

PossibleCrossedNodeQ[j_,crossedNode_,{rank_,flagV_,codim_,coindex_,uncrossedNodes_}]:=Or@@(PossibleNodePairQ[j,crossedNode,#,{rank,flagV,codim,coindex}]&/@uncrossedNodes);
PossibleNodePairQ[j_,crossedNode_,uncrossedNode_,{rank_,flagV_,codim_,coindex_}]:=
Module[{label,irrBundle},
label=CharaVec[rank,{crossedNode,uncrossedNode}];
If[j>1,label[[crossedNode]]=j];
irrBundle=IrrBundle[flagV]@@label;
Rank[irrBundle]<= codim&&NonNegativeQ[coindex-Dex[irrBundle]]];


==> anc/rep.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
BeginPackage["Parabolic`",{"LieART`"}];



(* ::Subsection:: *)
(*Usages*)


(* ::Input::Initialization:: *)
(*preliminaries*)
\[FivePointedStar]::usage = "";
ZeroVec::usage="";
ZeroMatrix::usage="";
OneVec::usage="";
CharaVec::usage="";
Symbol0::usage="";
Symbol1::usage="";
RestrictVec::usage="";
ColumnJoin::usage="";
BlockMatrix::usage="";
ToMatrix::usage="";
ListTrancate::usage="";
PermuteIndices::usage="";
Numbering::usage="";
PositiveIntegerQ::usage="";
NonNegativeQ::usage="";
Seek::usage="";
EmptyQ::usage="";

(*formatting*)
ColorList::usage="";
ColorFormat::usage="";
DividersFormat::usage="";
ParabolicWeightFormat::usage="";

(*semisimple lie algebra*)
Algebra::usage="";
ProductAlgebra::usage="";
AlgebraClass::usage="";
Factors::usage="";

Rank::usage="";
RankList::usage="";
CartanMatrix::usage="";
InverseCartanMatrix::usage="";

SimpleLieAlgebraQ::usage="";
ProductOfSimpleLieAlgebraQ::usage="";
SemisimpleLieAlgebraQ::usage="";

(*roots and weights*)
RootOmega::usage="";
RootAlpha::usage="";
RootOrthogonal::usage="";
Weight::usage="";
WeightAlpha::usage="";
WeightOrthogonal::usage="";
OmegaBasis::usage="";
AlphaBasis::usage="";

(*root system*)
SimpleRoots::usage="";
RootSystem::usage="";
PositiveRoots::usage="";
NumberOfPositiveRoots::usage="";

(*weyl group action*)
ReflectToDominantWeight::usage="";

(*representation*)
Irrep::usage="";
IrrepQ::usage="";
DynkinLabel::usage="";
ProductIrrep::usage="";
ProductIrrepQ::usage="";
IrrepOrProductIrrepQ::usage="";
IrrepOrParabolicIrrepQ::usage="";
IrrepList::usage="";

DirectSum::usage="";
DirectSumRep::usage="";
DirectSummands::usage="";
HighestWeight::usage="";
Dim::usage="";

SingleDominantWeightSystem::usage="";
DominantWeightSystem::usage="";
ListForm::usage="";
WeightSystem::usage="";
SpindleShape::usage="";
WeightMultiplicity::usage="";
WeightLevel::usage="";

(*Parabolic Subalgebra*)
(*Dynkin Diagram*)
NodesQ::usage="";
removeNodes::usage="";
TakeNodes::usage="";
AdjacentNodes::usage="";
ConnectedNodes::usage="";

(*parabolic subalgebra*)
ParabolicSubalgebra::usage="";
ParabolicSubalgebraQ::usage="";
BorelQ::usage="";
SemisimplePart::usage="";
AmbientAlgebra::usage="";
CrossedNodes::usage="";
UncrossedNodes::usage="";

(*roots and weights*)
ParabolicWeightQ::usage="";
ParabolicWeightListQ::usage="";
AmbientWeight::usage="";
ParabolicDominantQ::usage="";
ParabolicDominantWeightSystem::usage="";
ParabolicWeight::usage = "";

(*Weyl group action*)
ReflectToParabolicDominantWeight::usage="";
OrbitSize::usage="";

(*representation*)
ParabolicIrrep::usage="";
ParabolicIrrepQ::usage="";

(*weight system*)
DominantWeightSystemWithOrbitSize::usage="";
DecomposeWeightSystems::usage="";

(*operation for representation*)
Dual::usage="";
ExteriorPower::usage="";
SymmetricPower::usage="";
Tensor::usage="";

(*Borel-Weil-Bott*)
AffineAct::usage="";
NonSingularQ::usage="";
BottBorelWeil::usage="";


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Subsection::Closed:: *)
(*Preliminaries*)


(* ::Input::Initialization:: *)
ZeroVec[n_]:=ConstantArray[0,n]
ZeroMatrix[n_,m_]:=ConstantArray[0,{n,m}]

OneVec[n_]:=ConstantArray[1,n]

Options[CharaVec]={Symbol0 -> 0, Symbol1 -> 1};
CharaVec[n_,crossed_,opts:OptionsPattern[]]:=Module[{vect},
	vect=Table[OptionValue[Symbol0],n];Do[vect[[crossed[[i]]]]=OptionValue[Symbol1],{i,Length[crossed]}];vect]

RestrictVec[vect_,part_]:=vect[[#]]&/@part

ColumnJoin[matrixList_]:=Join@@#&/@Transpose[matrixList]

BlockMatrix[matrices__?MatrixQ]:=Module[{matrixList,rowDims,columnDims,blockMat},
	matrixList={matrices};
	rowDims=Length/@matrixList;
	columnDims=(Length[#[[1]]]&)/@matrixList;
	blockMat=Outer[ZeroMatrix,rowDims,columnDims];
	(blockMat[[#,#]]+=matrixList[[#]])&/@Range[Length[matrixList]];
	Join@@ColumnJoin/@blockMat]

ToMatrix[expr_] := List @@@ expr
ListTrancate[list_List,n_]:=Which[n>= Length[list],list,Take[list,n]]

PermuteIndices[vect_?VectorQ,perm_]:=vect[[#]]&/@perm
PermuteIndices[mat_?MatrixQ,perm_]:=Outer[mat[[#1,#2]]&,perm,perm]

Numbering[list_]:=Transpose[{Range[Length[list]],list}]
Numbering[list_,j_]:=Transpose[{Range[j,j+Length[list]-1],list}]

PositiveIntegerQ[n_]:=Positive[n]&&IntegerQ[n]

NonNegativeQ[vect_?VectorQ]:=And@@NonNegative/@vect

PartialNonNegativeQ[vect_?VectorQ,part_]:=And@@NonNegative[RestrictVec[vect,part]]

Seek[expr_List, condition_] := Catch[If[condition@#,Throw[#]] & /@expr; Null]
EmptyQ[list_] := MatchQ[list, {{} ...}]



(* ::Subsection::Closed:: *)
(*Specification Changes from LieART*)


(* ::Input::Initialization:: *)
(* Unset Formatting *)
Unset[Format[RootOmega[_][LieART`Private`label__],TraditionalForm]];
Unset[Format[Weight[_][LieART`Private`label__]?LieART`Private`WeightQ,TraditionalForm]];

ProductIrrep /: MakeBoxes[ProductIrrep[LieART`Private`irreps__?IrrepQ,LieART`Private`u1Charge:Irrep[U][_]...], TraditionalForm]=.

(* Removing algebraClass *)
Unset[AlphaBasis[LieART`Private`weightOrRoot: (LieART`Private`type:(Weight|RootOmega))[LieART`Private`algebraClass_][LieART`Private`label__]]];
Unset[OmegaBasis[LieART`Private`weightOrRoot: (LieART`Private`type:(WeightOrthogonal|RootOrthogonal))[LieART`Private`algebraClass_][LieART`Private`m__]]]


Unset[Dim[LieART`Private`irrep_?LieART`Private`NonNumericIrrepQ]];
ClearAll[Irrep];
Clear[IrrepQ];

ClearAttributes[AlgebraClass,Listable];
Unset[AlgebraClass[ProductIrrep[LieART`Private`irreps__?IrrepQ]]];Unset[AlgebraClass[ProductAlgebra[LieART`Private`algebras__?LieART`Private`LieAlgebraQ]]];
Clear[SingleDominantWeightSystem];
Clear[OrbitSizeFactor];
Clear[XisAndMul];
Clear[WeightMultiplicity];
Clear[WeightSystem];


(* ::Section:: *)
(*1.  Lie Algebra*)


(* ::Subsection::Closed:: *)
(*Formatting*)


(* ::Input::Initialization:: *)
(*--- Root and Weight ---*)
Format[RootOmega[algebra_?SemisimpleLieAlgebraQ][label__], TraditionalForm]:=
	Module[{colorList,color,dividers},
	colorList=ColorList/@Factors[algebra];
	color=ColorFormat[Join@@colorList];
	dividers=DividersFormat[colorList];
	Grid[{{label}}, Frame -> True,Dividers-> dividers,FrameStyle-> Darker[Gray],Background->color]]

Format[RootOmega[algebraClass:(A|B|C|D)][label__], TraditionalForm]:=
	RootOmega[Algebra[algebraClass][Length[{label}]]][label]

Format[Weight[algebra_?SemisimpleLieAlgebraQ][label__], TraditionalForm]:=
	Module[{colorList,color,dividers},
	colorList=ColorList/@Factors[algebra];
	color=ColorFormat[Join@@colorList];
	dividers=DividersFormat[colorList];
	Grid[{{label}}, Frame -> True,Dividers-> dividers,FrameStyle-> Darker[Gray],Background->color]]

Format[Weight[algebraClass:(A|B|C|D)][label__], TraditionalForm]:=
	Weight[Algebra[algebraClass][Length[{label}]]][label]

(*--- Irrep and ProductIrrep ---*)
Format[irrep:Irrep[_][__], TraditionalForm]:=HighestWeight[irrep]^(" "<>ToString[Dim[irrep]])
Format[irrep:ProductIrrep[__], TraditionalForm]:=HighestWeight[irrep]^(" "<>ToString[Dim[irrep]])

Format[DirectSumRep[irreps__?IrrepQ],TraditionalForm]:=Row[{irreps},"\[CirclePlus]"]

(*--- color and dividers ---*)
ColorList[algebra_?SimpleLieAlgebraQ]:=Module[{algebraClass,rank,colorList},
	algebraClass=AlgebraClass[algebra];
	rank=Rank[algebra];
	colorList=ZeroVec[rank];
	Which[
	algebraClass===B,colorList[[rank]]=1,
	algebraClass===C,colorList=OneVec[rank];colorList[[rank]]=0,
	algebraClass===D,colorList[[rank]]=2,
	MemberQ[{E6,E7,E8},algebraClass],colorList[[rank]]=3,
	algebraClass===F4,colorList[[3]]=1;colorList[[4]]=1,
	algebraClass===G2,colorList[[1]]=4];
	colorList]

ColorFormat[list_]:=Module[{color={}},
	If[MemberQ[list,1],color=Join[color,(#[[1]]-> LightGray&)/@Position[list,1]]];
	If[MemberQ[list,2],color=Join[color,(#[[1]]-> LightBlue&)/@Position[list,2]]];
	If[MemberQ[list,3],color=Join[color,(#[[1]]-> Lighter[Lighter[Pink]]&)/@Position[list,3]]];
	If[MemberQ[list,4],color=Join[color,(#[[1]]-> Lighter[Gray]&)/@Position[list,4]]];
	color=Append[{color},None]]

DividersFormat[list_]:={Append[Join@@(Prepend[ConstantArray[False,Length[#]-1],True]&/@list),True]}


(* ::Subsection:: *)
(*Semisimple Lie Algebra*)


(* ::Input::Initialization:: *)
(* Algebra and ProductAlgebra from LieART *)
Algebra["E"][6]=E6;
Algebra["E"][7]=E7;
Algebra["E"][8]=E8;
Algebra["F"][4]=F4;
Algebra["G"][2]=G2;

Algebra /: Factors[algebra_Algebra]:=algebra
ProductAlgebra /: Factors[ProductAlgebra[algebras__]]:={algebras}
ProductAlgebra /: AlgebraClass[algebra:ProductAlgebra[__]]:=algebra
ProductAlgebra /: ProductAlgebra[]:={}
ProductAlgebra /: f_[ProductAlgebra[algebra_?SimpleLieAlgebraQ]] := f[algebra]

(* SemisimpleLieAlgebra = SimpleLieAlgebra or ProductOfSimpleLieAlgebra *)
ProductOfSimpleLieAlgebraPattern=ProductAlgebra[__?SimpleLieAlgebraQ];
ProductOfSimpleLieAlgebraQ[productAlgebra_]:=MatchQ[productAlgebra,ProductOfSimpleLieAlgebraPattern]
SemisimpleLieAlgebraQ[semisimple_]:=
	Which[SimpleLieAlgebraQ[semisimple],True,ProductOfSimpleLieAlgebraQ[semisimple],True,True,False]

(* property *)
RankList[algebra_?ProductOfSimpleLieAlgebraQ]:=Rank/@Factors[algebra]
Rank[algebra_ProductAlgebra]:=Total@RankList[algebra]

(* Cartan Matrix *)
CartanMatrix[prod_?ProductOfSimpleLieAlgebraQ]:=
CartanMatrix[prod]=
	Module[{cartanList},
	cartanList=CartanMatrix/@Factors[prod];
	BlockMatrix@@cartanList]

InverseCartanMatrix[algebra_ ]:=
InverseCartanMatrix[algebra]=
	Inverse[CartanMatrix[algebra]]


(* ::Subsection::Closed:: *)
(*Roots and Weights*)


(* ::Input::Initialization:: *)
(*
RootOmega; RootAlpha; RootOrthogonal;
Weight; WeightAlpha; WeightOrthogonal;
*)
RootOmega /: Algebra[RootOmega[algebra_?SemisimpleLieAlgebraQ][__]]:=algebra
RootOmega /: RootOmega[algebraClass:(A|B|C|D)][label__]:=RootOmega[Algebra[algebraClass][Length[{label}]]][label]
RootAlpha /: Algebra[RootAlpha[algebra_?SemisimpleLieAlgebraQ][__]]:=algebra
RootOrthogonal /: Algebra[RootOrthogonal[algebra_?SemisimpleLieAlgebraQ][__]]:=algebra
Weight /: Algebra[Weight[algebra_?SemisimpleLieAlgebraQ][__]]:=algebra
Weight /: Algebra[Weight[algebra_?ParabolicSubalgebraQ][__]]:=algebra
Weight/: Weight[algebraClass:(A|B|C|D)][label__]:=Weight[Algebra[algebraClass][Length[{label}]]][label]
WeightOrthogonal/: Algebra[WeightOrthogonal[algebra_][__]]:=algebra

StandardBasisN[A, m_] := m - 1
StandardBasisN[B|C|D, m_] := m
OmegaBasis[weightOrRoot: RootOrthogonal[algebra_?SemisimpleLieAlgebraQ][label__]]:=
	RootOmega[algebra]@@Dot[{label},InverseOmegaMatrix[algebra]]
OmegaBasis[weightOrRoot: RootOrthogonal[algebraClass:(A|B|C|D)][label__]]:=With[{algebra=Algebra[algebraClass][StandardBasisN[algebraClass, Length[{label}]]]},
	RootOmega[algebra]@@Dot[{label},InverseOmegaMatrix[algebra]]]
OmegaBasis[weightOrRoot: RootAlpha[algebra_?ProductOfSimpleLieAlgebraQ][label__]]:=
	RootOmega[algebra]@@ Dot[{label}, CartanMatrix@Algebra@weightOrRoot]

(* need to add other projection *)
OmegaBasis[weightOrRoot: WeightOrthogonal[algebra_?SemisimpleLieAlgebraQ][label__]]:=
	Weight[algebra]@@Dot[{label},InverseOmegaMatrix[algebra]]
OmegaBasis[weightOrRoot: WeightOrthogonal[algebraClass:(A|B|C|D)][label__]]:=With[{algebra=Algebra[algebraClass][StandardBasisN[algebraClass, Length[{label}]]]},
	Weight[algebra]@@Dot[{label},InverseOmegaMatrix[algebra]]]

AlphaBasis[RootOmega[algebra_][label__]] := 
    RootAlpha[algebra]@@ Dot[{label}, InverseCartanMatrix[algebra]]
AlphaBasis[Weight[algebra_?SemisimpleLieAlgebraQ][label__]]:=
	WeightAlpha[algebra]@@Dot[{label},InverseCartanMatrix[algebra]]
AlphaBasis[pweight_?ParabolicWeightQ]:=
	WeightAlpha[Algebra[pweight]]@@((List@@pweight) . InverseCartanMatrix[AmbientAlgebra[pweight]])


(* ::Subsection::Closed:: *)
(*Root System*)


(* ::Input::Initialization:: *)
(* simple roots *)
SimpleRoots[algebra_?SemisimpleLieAlgebraQ]:=
SimpleRoots[algebra]=
	RootOmega[algebra]@@@CartanMatrix[algebra]

OrthogonalSimpleRoots[algebra_?ProductOfSimpleLieAlgebraQ]:=
OrthogonalSimpleRoots[algebra]=
	RootOrthogonal[algebra]@@#&/@(BlockMatrix@@((List@@@OrthogonalSimpleRoots[#]&)/@Factors[algebra]))

NormalizeSimpleRoots[roots_] := roots Sqrt[2/Max[# . # & /@ roots]]

(* simple coroots *)
OrthogonalSimpleCoRoots[algebra_?ProductOfSimpleLieAlgebraQ] := 
OrthogonalSimpleCoRoots[algebra]=
	2 #/ScalarProduct[#, #] & /@ OrthogonalSimpleRoots[algebra]

(* omega matrix and metric tensor *)
OmegaMatrix[algebra_?ProductOfSimpleLieAlgebraQ]:=
OmegaMatrix[algebra]=
	BlockMatrix@@(OmegaMatrix/@Factors[algebra])

InverseOmegaMatrix[algebra_?SemisimpleLieAlgebraQ] := 
InverseOmegaMatrix[algebra]=
	Transpose @ ToMatrix @ OrthogonalSimpleCoRoots[algebra]

DMatrix[algebra_?ProductOfSimpleLieAlgebraQ] := 
	DiagonalMatrix[ScalarProduct[#,#]/2 & /@ NormalizeSimpleRoots[OrthogonalSimpleRoots[algebra]]]
MetricTensor[algebra_?ProductOfSimpleLieAlgebraQ] := 
MetricTensor[algebra]=
	InverseCartanMatrix[algebra] . DMatrix[algebra]

(* root system *)
RootSystem[algebra_?ProductOfSimpleLieAlgebraQ, opts:OptionsPattern[]] :=
RootSystem[algebra,opts]=
	If[OptionValue[SpindleShape],
	Column[Row[#, " "] & /@ GatherBy[RootSystem[algebra], -RootLevel[#] &], Alignment -> {Center}],SortBy[#,-RootLevel[#]&]& @Join[OmegaBasis/@(Union @@ FullOrbit /@ OrthogonalSimpleRoots[algebra]),ZeroRoots[algebra]]]

ZeroRoots[algebra_]:=RootOmega[algebra]@@@ZeroMatrix[Rank[algebra],Rank[algebra]]
Rbar[algebra_] :=Rbar[algebra]= 2 Total /@ InverseCartanMatrix[algebra]
RootLevel[root:RootOmega[_][label__]] := 1/2 Rbar[Algebra[root]] . {label}

(* positive roots *)
PositiveRoots[algebra_?ProductOfSimpleLieAlgebraQ] := 
PositiveRoots[algebra]=
	Take[RootSystem[algebra], NumberOfPositiveRoots[algebra]]

NumberOfPositiveRoots[algebra_?ProductOfSimpleLieAlgebraQ]:=NumberOfPositiveRoots[algebra]=Total[NumberOfPositiveRoots/@Factors[algebra]]


(* ::Subsection::Closed:: *)
(*Weyl Group Action*)


(* ::Input::Initialization:: *)
ReflectionMatrices[algebra_?ProductOfSimpleLieAlgebraQ] := ReflectionMatrices[algebra]=
	ReflectionMatrix /@ List @@@ OrthogonalSimpleRoots[algebra]
FullOrbit[weightOrRoot_] :=Nest[Reflect,{weightOrRoot},NumberOfPositiveRoots[Algebra[weightOrRoot]]]

ReflectToDominantWeight[weight_?DominantQ] := weight
ReflectToDominantWeight[weight_] :=Module[{algebra,simpleRoots},
	algebra=Algebra[weight];
	simpleRoots=SimpleRoots[algebra];
	Seek[NestWhile[Reflect[#,simpleRoots]&, {weight},FreeQ[#,_?DominantQ]&],DominantQ]]


(* ::Subsection::Closed:: *)
(*Representation (Irrep, ProductIrrep, DirectSumRep)*)


(* ::Input::Initialization:: *)
Irrep /: Algebra[Irrep[algebra_][__]]:=algebra
Irrep /: DynkinLabel[Irrep[_][label__]]:={label}
Irrep /: Irrep[algebraClass:(A|B|C|D)][label__]:=Irrep[Algebra[algebraClass][Length[{label}]]][label]
IrrepQ[irrep_]:=With[{algebra=Algebra[irrep]},
	If[SemisimpleLieAlgebraQ[algebra],
	Rank[algebra]==Length[List@@irrep],False]];

ProductIrrep /: IrrepList[ProductIrrep[irreps__]]:={irreps}
ProductIrrep /: Algebra[ProductIrrep[irreps__]]:=ProductAlgebra@@(Algebra/@{irreps})
ProductIrrep /: DynkinLabel[ProductIrrep[irreps__]]:=Join@@DynkinLabel/@{irreps}
ProductIrrepPattern = ProductIrrep[__?IrrepQ];
ProductIrrepQ[expr_] := MatchQ[expr,ProductIrrepPattern]
IrrepOrProductIrrepQ[irrep_]:=IrrepQ[irrep]||ProductIrrepQ[irrep]
IrrepOrParabolicIrrepQ[irrep_]:=IrrepOrProductIrrepQ[irrep]||ParabolicIrrepQ[irrep]

(* property *)
HighestWeight[irrep_?ProductIrrepQ]:=Weight[Algebra[irrep]]@@DynkinLabel[irrep]
Dim[irrep:Irrep[algebra_][__]?IrrepQ]:=WeylDimensionFormula[algebra]@@DynkinLabel[irrep]
Dim[ProductIrrep[irreps__]]:=Times@@Dim/@{irreps}

DirectSum[reps__]:=DirectSumRep@@Join@@DirectSummands/@{reps}
DirectSum[]:=0;
Dim[DirectSumRep[reps__]]:=Total[Dim/@{reps}]
DirectSummands[DirectSumRep[irreps__?IrrepOrProductIrrepQ]]:={irreps};
DirectSummands[irrep_?IrrepOrProductIrrepQ]:={irrep};
DirectSummands[0]:={};
DirectSumRep[]:=0;
DirectSumRep[irrep_?IrrepQ]:=irrep

(* casting *)
Irrep[algebra_?ProductOfSimpleLieAlgebraQ][label__]:=ProductIrrep@@(Irrep[#[[1]]]@@#[[2]]&/@Transpose[{AlgebraClass/@Factors[algebra],TakeList[{label},RankList[algebra]]}])
Irrep[Weight[algebra_][label__]]:=Irrep[algebra][label]

(* dominant representatives *)
SingleDominantWeightSystem[irrep_?IrrepOrProductIrrepQ]:=
SingleDominantWeightSystem[irrep]=
	Module[{algebra,positiveRoots,highestWeight},
	algebra=Algebra[irrep];
	positiveRoots=PositiveRoots[algebra];
	highestWeight=HighestWeight[irrep];
	SortBy[Union[Flatten[NestWhileList[
	Function[weights, DeleteDuplicates[Flatten[
	Function[weight, Select[(weight-#)&/@positiveRoots,DominantQ]]/@DeleteCases[weights,{}],1]]],
	{highestWeight}, #!={}&],1]], WeightLevel[#, irrep]& ]]

Options[DominantWeightSystem]={ListForm-> False};
DominantWeightSystem[irrep_?IrrepOrParabolicIrrepQ,opts:OptionsPattern[]]:= 
DominantWeightSystem[irrep,opts]=
	Module[{singleDomWeights,muls},
	singleDomWeights=SingleDominantWeightSystem[irrep];
	muls=WeightMultiplicity[#,irrep]&/@singleDomWeights;
	If[OptionValue[ListForm],
	Transpose[{singleDomWeights,muls}],
	AssociationThread@@{singleDomWeights,muls}]] 

(* weight system *)
Options[WeightSystem] = { SpindleShape -> False};
WeightSystem[irrep_?IrrepOrProductIrrepQ, opts:OptionsPattern[]] := If[OptionValue[SpindleShape],Column[Row[#, " "] & /@ GatherBy[WeightSystem[irrep],WeightLevel[#, irrep] &], ItemSize->Full, Alignment -> {Center}],        SortBy[Flatten[ConstantArray[Orbit[#1], #2] & @@@ DominantWeightSystem[irrep]], WeightLevel[#, irrep]&]]

WeightMultiplicity[weight_, irrep_?IrrepOrProductIrrepQ] :=
WeightMultiplicity[weight, irrep]=
	Module[{algebra,highestWeight,domWeight,delta,higherWeights},
	algebra = Algebra[irrep];
	highestWeight = HighestWeight[irrep];
	domWeight = ReflectToDominantWeight[weight];
	delta = Delta[algebra];
	If[ domWeight === highestWeight,1,
	higherWeights = Select[Flatten[
	Outer[{domWeight + #1 #2[[1]], #2} &,
	Range[WeightLevel[weight, irrep]],
	XisAndMul[algebra,T[domWeight]], 1],
	1],
	MemberQ[SingleDominantWeightSystem[irrep],ReflectToDominantWeight[#[[1]]]]&];Plus @@(#[[2, 2]]*WeightMultiplicity[ReflectToDominantWeight[#[[1]]], irrep]*ScalarProduct[#[[1]], #[[2, 1]]] & /@ higherWeights)/
	(ScalarProduct[highestWeight + delta, highestWeight + delta] - ScalarProduct[domWeight + delta, domWeight + delta])
	]]

OrbitSizeFactor[t_, xi_] := If[EmptyQ@Complement[Position[List@@AlphaBasis[xi], _?Positive],t],1,2]

XisAndMul[algebra_, t_] := 
XisAndMul[algebra, t]=Function[xi,{xi, OrbitSizeFactor[t, xi] DimOrbit[xi, Alphas[algebra, t]]}] /@ Xis[algebra, t]

WeightLevel[weight:(Weight|WeightAlpha|WeightOrthogonal)[algebra_][__], irrep:ProductIrrep[__]] := If[Algebra[irrep]===algebra,Plus@@(AlphaBasis[HighestWeight[irrep]] - AlphaBasis[weight])]


(* ::Section:: *)
(*2.  Parabolic Subalgebra*)


(* ::Subsection::Closed:: *)
(*Formatting*)


(* ::Input::Initialization:: *)
(* ParabolicSubalgebra *)
Format[parabolic:ParabolicSubalgebra[__], TraditionalForm]:=
	Module[{colorList,color,dividers,rank,crossed},
	colorList=ColorList/@AmbientAlgebraList[parabolic];
	color=ColorFormat[Join@@colorList];
	dividers=DividersFormat[colorList];
	rank=Total[Length/@colorList];
	crossed=CrossedNodes[parabolic];
	Grid[{CharaVec[rank,crossed,Symbol0-> ".",Symbol1-> \[FivePointedStar]]}, Frame -> True,
	Dividers-> dividers,FrameStyle-> Gray,Background->color]]

(* Root and Weight *)
Format[RootOmega[parabolic_?ParabolicSubalgebraQ][label__], TraditionalForm]:=ParabolicWeightFormat[parabolic][label]
Format[Weight[parabolic_?ParabolicSubalgebraQ][label__], TraditionalForm]:=ParabolicWeightFormat[parabolic][label]

ParabolicWeightFormat[parabolic_][label__]:=
	Module[{colorList,color,dividers,rank,crossed,newlabel},
	colorList=ColorList/@AmbientAlgebraList[parabolic];
	color=ColorFormat[Join@@colorList];
	dividers=DividersFormat[colorList];
	rank=Total[Length/@colorList];
	crossed=CrossedNodes[parabolic];
	newlabel={label};
	(newlabel[[#]]=Subscript[newlabel[[#]],\[FivePointedStar]])&/@crossed;
	Grid[{newlabel}, Frame -> True,Dividers-> dividers,FrameStyle-> Gray,Background->color]]

(* ParabolicIrrep *)
Format[pirrep:ParabolicIrrep[parabolic_][label__]?ParabolicIrrepQ , TraditionalForm]:= 
	ParabolicWeightFormat[parabolic][label]^(" "<>ToString[Dim[pirrep]])


(* ::Subsection::Closed:: *)
(*Dynkin Diagram*)


(* ::Input::Initialization:: *)
NodesQ[algebra_?SimpleLieAlgebraQ,crossed_List]:=SubsetQ[Range[Rank[algebra]],crossed]

RemoveNodes[cartanMatrix_?MatrixQ,node_?PositiveIntegerQ]:=If[Length[cartanMatrix]>1,
	Transpose[Delete[Transpose[Delete[cartanMatrix,node]],node]],{}]

RemoveNodes[cartanMatrix_?MatrixQ,nodeList_List]:=Module[{rank,newNodeList},
	rank=Length[cartanMatrix];
	newNodeList=Transpose[{nodeList}];
	If[rank>Length[nodeList],
	Transpose[Delete[Transpose[Delete[cartanMatrix,newNodeList]],newNodeList]],
	{}]]

TakeNodes[cartanMatrix_?MatrixQ,nodeList_List]:=Module[{newNodeList},
	newNodeList=Complement[Range[Length[cartanMatrix]],nodeList];
	RemoveNodes[cartanMatrix,newNodeList]]

AdjacentNodes[cartanMatrix_?MatrixQ, node_?PositiveIntegerQ]:= 
	Flatten[Position[cartanMatrix[[node]],_?(#!=0&)]]

DynkinSummands[cartanMatrix_?MatrixQ]:=Module[{subsystems,Component,ConnectNodes},
	subsystems = Table[AdjacentNodes[cartanMatrix,j],{j,Length[cartanMatrix]}];
	Component[list_]:=Sort[DeleteDuplicates[Flatten[Union[Select[subsystems,Intersection[list,#]!= {}&]]]]];
	ConnectNodes[subsystems_]:=DeleteDuplicates[(Component[#]&/@subsystems)];
	NestWhile[ConnectNodes,subsystems,(Length[Join@@#]!=Length[cartanMatrix])&]]

ToAlgebra[cartanMatrix_?MatrixQ]:=
	Module[{simpleRootsSum,rank,class,algebra,lieARTcartan,perm},
	rank=Length[cartanMatrix];
	simpleRootsSum = Total[cartanMatrix];
	class = Which[simpleRootsSum=={2}, A,
	Count[simpleRootsSum,1]==1, B,
	Count[simpleRootsSum,1]==2 && Count[simpleRootsSum,0]==rank-2, A,
	Count[simpleRootsSum,1]==2 && Count[simpleRootsSum,0]<rank-2, C,
	Count[Map[Length,DynkinSummands[RemoveNodes[cartanMatrix,Position[simpleRootsSum,-1][[1,1]]]],{1}],1]>= 2, D,
	True,"E"];
	algebra=Algebra[class][rank];
	lieARTcartan=CartanMatrix[algebra];
	Which[cartanMatrix==lieARTcartan, perm=Range[rank],
	PermuteIndices[cartanMatrix,Prepend[Range[rank-1],rank]]==lieARTcartan,perm=Prepend[Range[rank-1],rank],
	PermuteIndices[cartanMatrix,Reverse[Prepend[Range[rank-1],rank]]]==lieARTcartan, perm=Reverse[Prepend[Range[rank-1],rank]],
	PermuteIndices[cartanMatrix,Reverse[Range[rank]]]==lieARTcartan,perm=Reverse[Range[rank]],
	True,perm=Range[rank];Print["the numbering may cause an error"]];
	{algebra,perm}] 

ConnectedNodes[cartanMatrix_?MatrixQ,crossed_]:=Module[{CaF,dynkinIndices,uncrossedNodes,connectedNodes},
	If[Length[crossed]==Length[cartanMatrix],{{}},
	CaF=RemoveNodes[cartanMatrix,crossed];
	dynkinIndices=Range[Length[cartanMatrix]];
	uncrossedNodes=Complement[dynkinIndices,crossed];
	connectedNodes=Map[uncrossedNodes[[#]]&,DynkinSummands[CaF],{2}]]]


(* ::Subsection::Closed:: *)
(*Parabolic Subalgebra*)


(* ::Input::Initialization:: *)
(* ParabolicSubalgebra *)
ParabolicSubalgebra /: Factors[ParabolicSubalgebra[list__List]]:=ParabolicSubalgebra/@{list}
ParabolicSubalgebra /: FactorsLabel[ParabolicSubalgebra[list__List]]:={list}
ParabolicSubalgebra /: AmbientAlgebra[ParabolicSubalgebra[list__List]]:=ProductAlgebra@@Transpose[{list}][[1]]
ParabolicSubalgebra /: AmbientAlgebraList[ParabolicSubalgebra[list__List]]:=Transpose[{list}][[1]]
ParabolicSubalgebra /: CrossedNodes[ParabolicSubalgebra[list__List]]:=
	Module[{rankList,crossed,iniIndices},
	rankList=Rank/@Transpose[{list}][[1]];
	crossed=Transpose[{list}][[2]];
	iniIndices=Prepend[Total[Take[rankList,#]]&/@Range[Length[rankList]-1],0];
	Join@@(crossed+iniIndices)]
ParabolicSubalgebra /: CrossedNodesList[ParabolicSubalgebra[list__List]]:=Transpose[{list}][[2]]

ParabolicSubalgebra /: ParabolicSubalgebra[algebra_?SimpleLieAlgebraQ,crossed_List]:=ParabolicSubalgebra[{algebra,crossed}]
ParabolicSubalgebra /: ParabolicSubalgebra[algebra_?SimpleLieAlgebraQ,crossedNode_?PositiveIntegerQ]:=ParabolicSubalgebra[{algebra,{crossedNode}}]

ParabolicSubalgebraDataPattern=List[_?SimpleLieAlgebraQ,_List];
ParabolicSubalgebraPattern=ParabolicSubalgebra[__?(MatchQ[#,ParabolicSubalgebraDataPattern]&)];
ParabolicSubalgebraQ[parabolic_]:=Module[{isNodes},
	isNodes=And@@(NodesQ@@#&/@FactorsLabel[parabolic]);
	isNodes&&MatchQ[parabolic,ParabolicSubalgebraPattern]]

(* property *)
Rank[parabolic_?ParabolicSubalgebraQ]:=Rank[AmbientAlgebra[parabolic]]-Length[CrossedNodes[parabolic]]

UncrossedNodes[parabolic_?ParabolicSubalgebraQ]:=
	Module[{crossed},
	crossed=CrossedNodes[parabolic];
	Complement[Range[Rank[AmbientAlgebra[parabolic]]],crossed]]

BorelQ[parabolic_?ParabolicSubalgebraQ]:=
	Rank/@AmbientAlgebraList[parabolic]==Length/@CrossedNodesList[parabolic]

(* semisimple part *)
SemisimplePart[parabolic_?ParabolicSubalgebraQ]:=
	Module[{algebraList,cartanMatrixList,crossedList,connectedList,subRootSystems},
	algebraList=AmbientAlgebraList[parabolic];
	cartanMatrixList=CartanMatrix/@algebraList;
	crossedList=CrossedNodesList[parabolic];
	connectedList=ConnectedNodes@@#&/@Transpose[{cartanMatrixList,crossedList}];
	subRootSystems=Join@@(SubRootSystems@@#&/@Transpose[{cartanMatrixList,connectedList}]);
	subRootSystems=Select[subRootSystems,(#!={})&];
	ProductAlgebra@@(#[[1]]&/@subRootSystems)]

SubRootSystems[cartanMatrix_,connectedNodes_]:=Module[{cartanMatrices},
	cartanMatrices=TakeNodes[cartanMatrix,#]&/@connectedNodes;
	ToAlgebra/@cartanMatrices]


(* ::Subsection::Closed:: *)
(*Roots and Weights*)


(* ::Input::Initialization:: *)
(* simple roots *)
SimpleRoots[parabolic_?ParabolicSubalgebraQ]:=
SimpleRoots[parabolic]=
	RootOmega[parabolic]@@@RestrictVec[CartanMatrix[AmbientAlgebra[parabolic]],UncrossedNodes[parabolic]]

(* positive roots: need to prepare direct computation *)
PositiveRoots[parabolic_?ParabolicSubalgebraQ]:=
PositiveRoots[parabolic]=
	With[{algebra=AmbientAlgebra[parabolic],
	crossed=CrossedNodes[parabolic]},
	RootOmega[parabolic]@@@List@@@(OmegaBasis/@Select[AlphaBasis/@PositiveRoots[algebra],And@@Table[#[[crossed[[j]]]]==0,{j,Length[crossed]}]&])]

NumberOfPositiveRoots[parabolic_?ParabolicSubalgebraQ]:=NumberOfPositiveRoots[SemisimplePart[parabolic]]

(* Casting *)
ParabolicWeight[RootOmega[_][label__],parabolic_?ParabolicSubalgebraQ]:=Weight[parabolic][label]



(* ::Input::Initialization:: *)
(* weights *)
ParabolicWeightPattern = Weight[_?ParabolicSubalgebraQ][__];
ParabolicWeightQ[pweight_] :=If[MatchQ[pweight, ParabolicWeightPattern],Rank[AmbientAlgebra[pweight]]==Length[List@@pweight],False]

ParabolicWeightListQ[weightList_]:=If[ListQ[weightList],And@@ParabolicWeightQ/@weightList,False]

(* property *)
AmbientAlgebra[Weight[parabolic_?ParabolicSubalgebraQ][__]]:=AmbientAlgebra[parabolic]
CrossedNodes[pweight_?ParabolicWeightQ]:=CrossedNodes[Algebra[pweight]]
UncrossedNodes[pweight_?ParabolicWeightQ]:=UncrossedNodes[Algebra[pweight]]
AmbientWeight[pweight_?ParabolicWeightQ]:=
	With[{algebra=AmbientAlgebra[pweight]},Weight[algebra]@@(List@@pweight)]

ParabolicDominantQ[pweight_?ParabolicWeightQ]:=With[{
	uncrossed=UncrossedNodes[pweight]},
	PartialNonNegativeQ[List@@pweight,uncrossed]]
ParabolicDominantQ[Weight[_][label__],uncrossed_]:=PartialNonNegativeQ[{label},uncrossed]


SemisimplePart[pweight_?ParabolicWeightQ]:=
	Module[{algebra,crossed,cartanMatrix,connectedNodes,restrictedWeights,subRootSystems,subalgebra,label},
	algebra=AmbientAlgebra[pweight];
	cartanMatrix=CartanMatrix[algebra];
	crossed=CrossedNodes[pweight];
	connectedNodes=ConnectedNodes[cartanMatrix,crossed];
	If[EmptyQ[connectedNodes],Null,
	restrictedWeights=Map[Extract[pweight,#]&,connectedNodes,{2}];
	subRootSystems=SubRootSystems[cartanMatrix,connectedNodes];
	subalgebra=ProductAlgebra@@Transpose[subRootSystems][[1]];
	label=Join@@(PermuteIndices[#[[2]],#[[1,2]]]&/@Transpose[{subRootSystems,restrictedWeights}]);
	Weight[subalgebra]@@label]]


(* later use? *)
WeightRestrict[pweight_?ParabolicWeightQ,connectedNodes_,subRootSystems_] := Module[{restrictedWeights},
	restrictedWeights=Map[Extract[pweight,#]&,connectedNodes,{2}];
	Weight[#[[1,1]]]@@PermuteIndices[#[[2]],#[[1,2]]]&/@Transpose[{subRootSystems,restrictedWeights}]]

ParabolicDominantWeightSystem[weightSystem_?ParabolicWeightListQ]:=
	Counts[Select[weightSystem, ParabolicDominantQ]]
ParabolicDominantWeightSystem[weightSystem_?ParabolicWeightListQ,uncrossed_]:=
	Counts[Select[weightSystem, ParabolicDominantQ[#,uncrossed]&]]



(* ::Subsection::Closed:: *)
(*Weyl Group Action*)


(* ::Input::Initialization:: *)
ParabolicReflect[pweight_,simpleRoots_,rootIndices_]:=
ParabolicReflect[pweight,simpleRoots,rootIndices]=
	Table[pweight-pweight[[rootIndices[[j]]]]simpleRoots[[j]],{j,Length[simpleRoots]}]
ParabolicReflect[pweights_List, simpleRoots_,rootIndices_] := DeleteDuplicates[Join[pweights, Flatten[ParabolicReflect[#, simpleRoots,rootIndices]&/@ pweights,1]]]

PartialOrbit[pweight_?ParabolicWeightQ, simpleroots_,rootIndices_] := Nest[ParabolicReflect[#, simpleroots,rootIndices]&,{pweight}, NumberOfPositiveRoots[Algebra[pweight]]]

ReflectToParabolicDominantWeight[pweight_?ParabolicDominantQ] := pweight
ReflectToParabolicDominantWeight[pweight_] :=
	Module[{parabolic,simpleRoots,rootIndices},
	parabolic=Algebra[pweight];
	simpleRoots=SimpleRoots[parabolic];
	rootIndices=UncrossedNodes[parabolic];
	Seek[NestWhile[ParabolicReflect[#,simpleRoots,rootIndices]&, {pweight},FreeQ[#,_?ParabolicDominantQ]&],ParabolicDominantQ]]

OrbitSize[pweight_]:=
OrbitSize[pweight]=Module[{rank,parabolic,simpleRoots,rootIndices,charaWeight},
	rank=Rank[AmbientAlgebra[pweight]];parabolic=Algebra[pweight];simpleRoots=SimpleRoots[parabolic];
	rootIndices=UncrossedNodes[parabolic];charaWeight=Weight[Algebra[pweight]]@@CharaVec[rank,Position[pweight,0],Symbol0-> 1,Symbol1-> 0];Length[PartialOrbit[charaWeight,simpleRoots, rootIndices]]]


(* ::Subsection::Closed:: *)
(*Representation (ParabolicIrrep)*)


(* ::Input::Initialization:: *)
ParabolicIrrep /: Algebra[ParabolicIrrep[parabolic_][__]]:=parabolic
ParabolicIrrep /: DynkinLabel[ParabolicIrrep[_][label__]]:={label}
ParabolicIrrep /: HighestWeight[ParabolicIrrep[parabolic_][label__]]:= Weight[parabolic][label]
ParabolicIrrep /: AmbientAlgebra[pirrep:ParabolicIrrep[parabolic_][__]]:=AmbientAlgebra[parabolic]
ParabolicIrrep /: CrossedNodes[pirrep:ParabolicIrrep[parabolic_][__]]:=CrossedNodes[parabolic]
ParabolicIrrep /: UncrossedNodes[pirrep:ParabolicIrrep[parabolic_][__]]:=UncrossedNodes[parabolic]
ParabolicIrrepPattern = ParabolicIrrep[_?ParabolicSubalgebraQ][__?IntegerQ];
ParabolicIrrepQ[pirrep_]:=If[MatchQ[pirrep,ParabolicIrrepPattern],
Rank[AmbientAlgebra[pirrep]]==Length[DynkinLabel[pirrep]],False]

(* property *)
Dim[pirrep_?ParabolicIrrepQ]:=With[{
	semisimplePart=SemisimplePart[HighestWeight[pirrep]]},
If[semisimplePart===Null,1,Dim[Irrep[Algebra[semisimplePart]]@@(List@@semisimplePart)]]]

(* casting *)
ParabolicIrrep[highestweight_?ParabolicDominantQ]:=ParabolicIrrep[Algebra[highestweight]]@@highestweight


(* ::Subsection::Closed:: *)
(*Weight System*)


(* ::Input::Initialization:: *)
(* dominant representatives *)
SingleDominantWeightSystem[pirrep_?ParabolicIrrepQ]:=
SingleDominantWeightSystem[pirrep]=
	Module[{parabolic,positiveRoots,highestWeight},
	parabolic=Algebra[pirrep];
	positiveRoots=PositiveRoots[parabolic];
	highestWeight=HighestWeight[pirrep];
	SortBy[Union[Flatten[NestWhileList[
	Function[weights, DeleteDuplicates[Flatten[
	Function[weight, Select[(weight-#)&/@positiveRoots,ParabolicDominantQ]]/@DeleteCases[weights,{}],1]]],
	{highestWeight}, #!={}&],1]], WeightLevel[#, pirrep]& ]]

DominantWeightSystemWithOrbitSize[pirrep_]:=
DominantWeightSystemWithOrbitSize[pirrep]=Module[{singleDomWeights,muls,orbitSizes},
	singleDomWeights=SingleDominantWeightSystem[pirrep];
	muls=WeightMultiplicity[#,pirrep]&/@singleDomWeights;
	orbitSizes=OrbitSize/@singleDomWeights;
	AssociationThread@@{singleDomWeights,Transpose[{muls,orbitSizes}]}]

WeightMultiplicity[domWeight_?ParabolicDominantQ,pirrep_?ParabolicIrrepQ]:=
WeightMultiplicity[domWeight,pirrep]=
	Module[{highestWeight,ssHighestWeight,ssDomWeight,irrep},
	highestWeight=HighestWeight[pirrep];
	ssHighestWeight=SemisimplePart[highestWeight];
	ssDomWeight=SemisimplePart[domWeight];
	irrep=Irrep[ssHighestWeight];
	WeightMultiplicity[ssDomWeight,irrep]]

(* weight system *)
Options[WeightSystem] = { SpindleShape -> False };
WeightSystem[pirrep_?ParabolicIrrepQ, opts:OptionsPattern[]]:= 
WeightSystem[pirrep,opts]=
	Module[{parabolic,simpleRoots,rootIndices,dominantWeightSystem},
	parabolic=Algebra[pirrep];
If[BorelQ[parabolic],{HighestWeight[pirrep]},
	simpleRoots=SimpleRoots[parabolic];
	rootIndices=UncrossedNodes[parabolic];
	If[OptionValue[SpindleShape],
	Column[Row[#," "]&/@GatherBy[WeightSystem[pirrep],
	WeightLevel[#,pirrep] &],ItemSize->Full, Alignment -> {Center}],
	dominantWeightSystem=DominantWeightSystem[pirrep,ListForm-> True];
	SortBy[Flatten[ConstantArray[PartialOrbit[#1,simpleRoots,rootIndices], #2] & @@@dominantWeightSystem],WeightLevel[#, pirrep]&]]]]

WeightLevel[pweight:Weight[parabolic_?ParabolicSubalgebraQ][__], pirrepOrPweight:(ParabolicIrrep|Weight)[parabolic_][__]] :=Total[AlphaBasis[HighestWeight[pirrepOrPweight]] - AlphaBasis[pweight]]

(* decompose weight system *)
DecomposeWeightSystems[domWeightsAssoc_]:=Module[{assoc,domWeights,allMuls,allPirreps,alphas,extremalWeights,muls,pirreps,doms,newDoms,SubtractWeights},
	assoc=domWeightsAssoc;
	domWeights=Keys[domWeightsAssoc];
	allMuls={};
	allPirreps={};
	While[domWeights!= {},
	alphas=AlphaBasis/@domWeights;
	extremalWeights=Pick[domWeights,ExtremalVertexQ[alphas,#]&/@Range[Length[alphas]]];
	muls=assoc/@extremalWeights;
	pirreps=ParabolicIrrep/@extremalWeights;
	allMuls=Join[allMuls,muls];
	allPirreps=Join[allPirreps,pirreps];
	doms=(AssociationThread@@Transpose[DominantWeightSystem[#]])&/@pirreps;
	newDoms=Thread[Times[muls,doms]];
	SubtractWeights[domList_]:=Module[{keys},
	keys=Keys[domList];
	assoc[#]-=domList[#]&/@keys];
SubtractWeights[#]&/@newDoms;
	domWeights=ReplaceList[assoc,KeyValuePattern[x_->_?Positive]:> x]];
	Transpose[{allPirreps,allMuls}]]

RelativeWeightVectors[weightAlphas_,n_]:=Delete[(#-weightAlphas[[n]])&/@weightAlphas,n]
ExtremalVertexQ[weightAlphas_,j_]:=Not[Or@@(And@@NonNegative/@#&/@RelativeWeightVectors[weightAlphas,j])]
				



(* ::Subsection:: *)
(*Operation for Representations*)


(* ::Input::Initialization:: *)
Dual[irrep_?IrrepOrProductIrrepQ]:=Module[{highestweight,algebra,simpleRoots},
	highestweight=HighestWeight[irrep];
	algebra=Algebra[irrep];
	simpleRoots=SimpleRoots[algebra];
	Irrep[algebra]@@(-Orbit[highestweight,simpleRoots][[-1]])]

Dual[pirrep_?ParabolicIrrepQ]:=Module[{highestweight,parabolic,simpleRoots,rootIndices},
highestweight=HighestWeight[pirrep];
parabolic=Algebra[pirrep];
If[BorelQ[parabolic], ParabolicIrrep[-highestweight],
simpleRoots=SimpleRoots[parabolic];rootIndices=UncrossedNodes[parabolic];ParabolicIrrep[parabolic]@@(-PartialOrbit[highestweight,simpleRoots,rootIndices][[-1]])]]

ExteriorPower[weightSystem_?ParabolicWeightListQ,k_]:=
	Module[{algebra,pweight,rank},
	If[k!=0,
	Total/@Subsets[weightSystem,{k}],
	pweight=weightSystem[[1]];
	algebra=Algebra[pweight];
	rank=Rank[AmbientAlgebra[algebra]];
	{Weight[algebra]@@ZeroVec[rank]}]]

SymmetricPower[weightSystem_?ParabolicWeightListQ,k_]:=Module[{algebra,pweight,rank},
	If[k!=0,
	Total/@DeleteDuplicates[Sort/@Tuples[ConstantArray[weightSystem,k]]],
	pweight=weightSystem[[1]];
	algebra=Algebra[pweight];
	rank=Rank[AmbientAlgebra[algebra]];
	{Weight[algebra]@@ZeroVec[rank]}]]

Tensor[weightSystems__?ParabolicWeightListQ]:=Total/@Tuples[{weightSystems}]


(* ::Subsection:: *)
(*Bott-Borel-Weil*)


(* ::Input::Initialization:: *)
AffineAct[weight:Weight[algebra_][__],simpleRoots_]:=Module[{rank,delta},
	rank=Rank[Algebra[weight]];
	delta=Weight[algebra]@@OneVec[rank];
	Reflect[weight+delta,simpleRoots]-delta]
AffineAct[weights_List, simpleroots_] := DeleteDuplicates[Flatten[AffineAct[#, simpleroots]&/@ weights,1]]

(* need to check *)
NonSingularQ[weight_]:=Module[{rank,delta,algebra,alphas,innerProducts},
If[ParabolicWeightQ[weight],NonSingularQ[AmbientWeight[weight]],
algebra=Algebra[weight];
rank=Rank[algebra];
delta=Weight[algebra]@@OneVec[rank];
alphas=AlphaBasis/@PositiveRoots[algebra];
innerProducts=Sum[(weight+delta)[[j]]#[[j]]DMatrix[algebra][[j,j]],{j,Length[weight]}]&/@alphas;And@@(#!= 0&/@innerProducts)]]

BottBorelWeil[weight_]:=Module[{algebra,cohomology,simpleRoots,wts,allwts,p,domList},
If[ParabolicWeightQ[weight],BottBorelWeil[AmbientWeight[weight]],
algebra=Algebra[weight];
cohomology=ConstantArray[{},NumberOfPositiveRoots[algebra]+1];
If[NonSingularQ[weight],
simpleRoots=SimpleRoots[algebra];
wts={weight};
allwts={wts};
p=0;domList=Select[wts,DominantQ];
While[domList=={}&&(p<Length[cohomology]),
	wts=Complement[AffineAct[wts,simpleRoots],allwts];
	allwts=Union[allwts,wts];
	domList=Select[wts,DominantQ];
	p++];
If[p<Length[cohomology],
cohomology[[p+1]]={Dual[Irrep[algebra]@@domList[[1]]]}]];
cohomology]]


(* ::Input::Initialization:: *)
End[];
EndPackage[];

